Conserving Lattice Gauge Theory for Finite Systems

In this study I develop a novel action for lattice gauge theory for finite systems, which accommodates non-periodic boundary conditions, implements the proper integral form of Gauss' law and exhibits an inherently symmetric energy momentum tensor, all while realizing automatic ${\cal O}(a)$ improvement. Taking the modern summation-by-parts formulation for finite differences as starting point and combining it with insight from the finite volume strategies of computational electrodynamics I show how the concept of a conserving discretization can be realized for non-Abelian lattice gauge theory. Major steps in the derivation are illustrated using Abelian gauge theory as example.

==> anc/AbelianFieldStressTensor.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    927647,      23910]
NotebookOptionsPosition[    891396,      23527]
NotebookOutlinePosition[    891759,      23543]
CellTagsIndexPosition[    891716,      23540]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Exploring the field stress tensor in different discretizations in \
Abelian gauge theory.\>\"", ";"}],
  Background->GrayLevel[0.85]]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642783330409*^9}, {3.8224542786822042`*^9, 3.8224542982212763`*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->"In[1]:=",ExpressionUUID->"6141bdae-aa38-43b8-9a61-e217ffdee9e4"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<In this notebook I make the case that the ordinary discretization of \
lattice gauge theories as deployed so far with the forward Wilson Action (or \
even the clover leaf) does not allow to faithfully capture the observable \
physical forces in the system. In order to realize a high accuracy study of \
interacting sources on the lattice I propose instead a new conserving \
discretization scheme based on central derivatives and distributed sources. \
The concepts are laid out in the Abelian theory.\n\n   Our test bed will be a \
field generated by a pair of a charge and anticharge.\n\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.82107646644083*^9, 3.821076493375125*^9}, {3.822454315278626*^9, 
   3.8224543241411743`*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->"In[2]:=",ExpressionUUID->"e91e770d-8321-44d2-8837-0162be4af068"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Nx", "=", "16"}], ";"}]], "Input",
 CellChangeTimes->{{3.820643361412657*^9, 3.820643362970393*^9}, 
   3.8208404327224483`*^9, {3.820842344407694*^9, 3.820842344827983*^9}, {
   3.821074733746965*^9, 3.82107473914872*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"89949d6c-c608-49b5-a002-1277274336dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.82064838164779*^9, 3.820648403026555*^9}, 
   3.820816614174918*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"97b3cca0-0b8a-42cf-908b-0803d5842d56"],

Cell[BoxData[
 RowBox[{"\"\<Analytic preparations: The electrostatic stress tensor in \
Minkowski and Euclidean spacetime\>\"", ";"}]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.8206428939880466`*^9, 3.8206429904278717`*^9}, {
   3.8210752641649933`*^9, 3.821075289279323*^9}, {3.8210771539138517`*^9, 
   3.821077163397702*^9}},
 FontSize->18,
 Background->RGBColor[1, 0.85, 0.85],
 CellLabel->"In[5]:=",ExpressionUUID->"2d7b2710-6e46-43f5-93a5-789cdcf98a5c"],

Cell[BoxData[
 RowBox[{
  StyleBox["(*",
   FontSize->16], 
  StyleBox[" ",
   FontSize->16], 
  StyleBox["\[IndentingNewLine]",
   FontSize->16], 
  RowBox[{
   RowBox[{
    RowBox[{
     StyleBox["In",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["order",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["to",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["compute",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["the",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["physically",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["relevant",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["and",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["measurable",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["forces",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["acting",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["on",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["test",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["charges",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["inserted",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["into",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["the",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["field",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["generated",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["by",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["the",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["two",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["static",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["charges",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["in",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["our",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["scernario",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["we",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["need",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["to",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["compute",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["the",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["gauge",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["invariant",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["stress",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["energy",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["tensor",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["of",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["the",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["electrostatic",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     RowBox[{
      StyleBox["field",
       FontSize->16], 
      StyleBox[".",
       FontSize->16], 
      StyleBox["\n",
       FontSize->16], 
      StyleBox["\n",
       FontSize->16], 
      StyleBox["In",
       FontSize->24]}], 
     StyleBox[" ",
      FontSize->24], 
     StyleBox["Minkowski",
      FontSize->24], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["time",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["according",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["to",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["Jackson",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["we",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["define",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["the",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["metric",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["as",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox[
      SubscriptBox[
       StyleBox["g",
        FontSize->16], "00"],
      FontSize->16]}], 
    StyleBox["=",
     FontSize->16], 
    StyleBox[
     RowBox[{
      RowBox[{"1", " ", "and", " ", 
       SubscriptBox["g", "ii"]}], "=", 
      RowBox[{"-", "1"}]}],
     FontSize->16]}], 
   StyleBox[",",
    FontSize->16], 
   StyleBox[" ",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
       "the", " ", "field", " ", "strength", " ", "tensor", " ", "this", " ", 
        
        RowBox[{"becomes", ":", "\n", "\t", 
         SuperscriptBox["F", "\[Alpha]\[Beta]"]}]}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"0", 
             RowBox[{"-", "Ex"}], 
             RowBox[{"-", "Ey"}], 
             RowBox[{"-", "Ez"}]},
            {"Ex", "0", 
             RowBox[{"-", "Bz"}], "By"},
            {"Ey", "Bz", "0", 
             RowBox[{"-", "Bx"}]},
            {"Ez", 
             RowBox[{"-", "By"}], "Bx", "0"}
           }], "\[NoBreak]", ")"}], " ", "and", " ", 
         SubscriptBox["F", "\[Alpha]\[Beta]"]}], "=", 
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "Ex", "Ey", "Ez"},
           {
            RowBox[{"-", "Ex"}], "0", 
            RowBox[{"-", "Bz"}], "By"},
           {
            RowBox[{"-", "Ey"}], "Bz", "0", 
            RowBox[{"-", "Bx"}]},
           {
            RowBox[{"-", "Ez"}], 
            RowBox[{"-", "By"}], "Bx", "0"}
          }], "\[NoBreak]", ")"}]}]}], ";"}], "  ", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
       "The", " ", "total", " ", "energy", " ", "momentum", " ", "tensor", 
        " ", 
        RowBox[{"(", "EMT", ")"}], " ", 
        RowBox[{"reads", ":", "\[IndentingNewLine]", "\t", 
         SuperscriptBox["T", "\[Alpha]\[Beta]"]}]}], "=", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"4", "\[Pi]"}]], 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           SuperscriptBox["g", "\[Alpha]\[Mu]"], 
           SubscriptBox["F", "\[Mu]\[Lambda]"], 
           SuperscriptBox["F", "\[Lambda]\[Beta]"]}], "+", 
          RowBox[{
           FractionBox["1", "4"], 
           SuperscriptBox["g", "\[Alpha]\[Beta]"], 
           SubscriptBox["F", "\[Mu]\[Lambda]"], 
           SuperscriptBox["F", "\[Mu]\[Lambda]"]}]}], " ", ")"}]}]}], ";"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"and", " ", "its", " ", "spatial", " ", "components", " ", 
       RowBox[{"(", 
        RowBox[{"the", " ", "stress", " ", "tensor", " ", "EST"}], ")"}], " ",
        "in", " ", "the", " ", "electrostatic", " ", "case", " ", 
       RowBox[{
        StyleBox["(",
         FontSize->16], 
        RowBox[{
         SubscriptBox[
          StyleBox["B",
           FontSize->16], "i"], "=", "0"}], ")"}], " ", 
       RowBox[{"become", ":", "\[IndentingNewLine]", "\t\t", 
        SuperscriptBox[
         StyleBox["T",
          FontSize->16], "ij"]}]}], "=", 
      RowBox[{
       RowBox[{"-", 
        StyleBox[
         FractionBox["1", 
          RowBox[{"4", "\[Pi]"}]],
         FontSize->16]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["E", "i"], 
          SubscriptBox["E", "j"]}], "-", 
         RowBox[{
          FractionBox["1", "2"], 
          SubscriptBox["\[Delta]", "ij"], 
          SuperscriptBox[
           OverscriptBox["E", "\[RightVector]"], "2"]}]}], ")"}]}]}], "\n", 
     RowBox[{
     "This", " ", "matrix", " ", "has", " ", "a", " ", "structure", " ", 
      "that", " ", "allows", " ", "us", " ", "to", " ", "make", " ", 
      "statements", " ", "about", " ", "its", " ", 
      RowBox[{"eigenvalues", ":"}]}]}],
    FontSize->16]}], 
  StyleBox["\n",
   FontSize->16], 
  StyleBox["*)",
   FontSize->16]}]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.821075299079885*^9, 3.821075393511621*^9}, {3.8210754365790863`*^9, 
   3.821075666208127*^9}, {3.8210757872432003`*^9, 3.821076179101145*^9}, {
   3.821076541300674*^9, 3.821076560825254*^9}, {3.821077045341652*^9, 
   3.821077083352635*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->"In[6]:=",ExpressionUUID->"b16aac18-7b0b-498b-a08c-0ac0180864b3"],

Cell[BoxData[
 RowBox[{"TMinkowski", "=", 
  RowBox[{
   RowBox[{"-", 
    StyleBox[
     FractionBox["1", 
      RowBox[{"4", "\[Pi]"}]],
     FontSize->16]}], 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        RowBox[{"Ex", "*", "Ex"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ex", "*", "Ex"}], "+", 
           RowBox[{"Ey", "*", "Ey"}], "+", 
           RowBox[{"Ez", "*", "Ez"}]}], ")"}]}]}], 
       RowBox[{"Ex", "*", "Ey"}], 
       RowBox[{"Ex", "*", "Ez"}]},
      {
       RowBox[{"Ey", "*", "Ex"}], 
       RowBox[{
        RowBox[{"Ey", "*", "Ey"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ex", "*", "Ex"}], "+", 
           RowBox[{"Ey", "*", "Ey"}], "+", 
           RowBox[{"Ez", "*", "Ez"}]}], ")"}]}]}], 
       RowBox[{"Ey", "*", "Ez"}]},
      {
       RowBox[{"Ez", "*", "Ex"}], 
       RowBox[{"Ez", "*", "Ey"}], 
       RowBox[{
        RowBox[{"Ez", "*", "Ez"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ex", "*", "Ex"}], "+", 
           RowBox[{"Ey", "*", "Ey"}], "+", 
           RowBox[{"Ez", "*", "Ez"}]}], ")"}]}]}]}
     }], "\[NoBreak]", ")"}]}]}]], "Input",
 CellChangeTimes->{{3.821076182516902*^9, 3.821076323425947*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"6ceb5818-4278-4595-bf41-78507830b64b"],

Cell[BoxData[
 RowBox[{"Eigenvalues", "[", "TMinkowski", "]"}]], "Input",
 CellChangeTimes->{{3.821076332800622*^9, 3.821076341369228*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"e8de326b-463b-469d-981d-99ac56ffaf40"],

Cell[BoxData[
 RowBox[{
  StyleBox["(*",
   FontSize->16], 
  StyleBox[" ",
   FontSize->16], 
  StyleBox["\[IndentingNewLine]",
   FontSize->16], 
  RowBox[{
   StyleBox[
    RowBox[{"This", " ", "matrix", " ", "has", " ", "eigenvalues"}],
    FontSize->16], 
   StyleBox[",",
    FontSize->16], 
   StyleBox[" ",
    FontSize->16], 
   StyleBox[
    RowBox[{
    "all", " ", "of", " ", "which", " ", "have", " ", "the", " ", "same", " ",
      "absolute", " ", "value"}],
    FontSize->16], 
   StyleBox[",",
    FontSize->16], 
   StyleBox[" ",
    FontSize->16], 
   StyleBox[
    RowBox[{"two", " ", "of", " ", "them", " ", "are", " ", "positive"}],
    FontSize->16], 
   StyleBox[",",
    FontSize->16], 
   StyleBox[" ",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{
      RowBox[{"one", " ", "is", " ", 
       RowBox[{"negative", "."}]}], ";"}], "\[IndentingNewLine]", 
     RowBox[{
     "In", " ", "the", " ", "scenario", " ", "of", " ", "interest", " ", 
      "here"}]}],
    FontSize->16], 
   StyleBox[",",
    FontSize->16], 
   StyleBox[" ",
    FontSize->16], 
   StyleBox[
    RowBox[{
    "we", " ", "will", " ", "investigate", " ", "the", " ", "Eigenvectors", 
     " ", "of", " ", "the", " ", "EST", " ", "in", " ", "the", " ", "xz", " ",
      "and", " ", "yz", " ", "plane"}],
    FontSize->16], 
   StyleBox[",",
    FontSize->16], 
   StyleBox[" ",
    FontSize->16], 
   StyleBox[
    RowBox[{"in", " ", "which", " ", "the", " ", "charges", " ", "lie"}],
    FontSize->16], 
   StyleBox[",",
    FontSize->16], 
   StyleBox[" ",
    FontSize->16], 
   StyleBox[
    RowBox[{"separated", " ", "by", " ", "a", " ", "distance", " ", "in", " ", 
     RowBox[{"z", ".", " ", "Due"}], " ", "to", " ", "the", " ", "symmetries",
      " ", "of", " ", "the", " ", "placement"}],
    FontSize->16], 
   StyleBox[",",
    FontSize->16], 
   StyleBox[" ",
    FontSize->16], 
   StyleBox[
    RowBox[{
    "the", " ", "eigenvectors", " ", "of", " ", "the", " ", "EST", " ", 
     "must", " ", "be", " ", "of", " ", "the", " ", "folloiwing", " ", 
     RowBox[{"form", ":", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
      "Two", " ", "eigenvectors", " ", "must", " ", "lie", " ", "in", " ", 
       "the", " ", "xz", " ", "or", " ", "yz", " ", "plane"}]}]}],
    FontSize->16], 
   StyleBox[",",
    FontSize->16], 
   StyleBox[" ",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{
      RowBox[{
      "while", " ", "another", " ", "vector", " ", "must", " ", "be", " ", 
       "oriented", " ", "perpendicular", " ", "to", " ", "that", " ", 
       RowBox[{"plane", "."}]}], ";"}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
     "We", " ", "can", " ", "thus", " ", "select", " ", "the", " ", 
      "eigenvectors", " ", "that", " ", "represent", " ", "the", " ", "force",
       " ", "lines", " ", "in", " ", "the", " ", "yz", " ", "plane"}]}],
    FontSize->16], 
   StyleBox[",",
    FontSize->16], 
   StyleBox[" ",
    FontSize->16], 
   RowBox[{
    StyleBox[
     RowBox[{"by", " ", "the", " ", "criterion", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "perpendicular", " ", "to", " ", "the", " ", "yz", " ", "plane", " ", 
         "or", " ", "not"}], ")"}], "."}]}],
     FontSize->16], 
    StyleBox[";",
     FontSize->16], 
    StyleBox["\[IndentingNewLine]",
     FontSize->16], 
    StyleBox["\[IndentingNewLine]",
     FontSize->16], 
    RowBox[{
     StyleBox["Now",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["let",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["us",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["continue",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["to",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox[
      RowBox[{"E", 
       StyleBox["uclidean",
        FontSize->24]}]], 
     StyleBox[" ",
      FontSize->24], 
     StyleBox["time",
      FontSize->24]}]}], 
   StyleBox[",",
    FontSize->16], 
   StyleBox[" ",
    FontSize->16], 
   StyleBox[
    RowBox[{
    "where", " ", "the", " ", "definition", " ", "of", " ", "the", " ", 
     "stress", " ", "tensor", " ", "remains", " ", "the", " ", "same"}],
    FontSize->16], 
   StyleBox[",",
    FontSize->16], 
   StyleBox[" ",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{
      RowBox[{
      "replacing", " ", "the", " ", "0", " ", "subscript", " ", "with", " ", 
       "a", " ", "4", " ", 
       RowBox[{"subscript", "."}]}], ";"}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
      "The", " ", "total", " ", "energy", " ", "momentum", " ", "tensor", " ", 
       RowBox[{"(", "EMT", ")"}], " ", 
       RowBox[{"reads", ":", "\[IndentingNewLine]", "\t", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["T", "E"], "\[Alpha]\[Beta]"], "=", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"4", "\[Pi]"}]], 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{
             RowBox[{
              StyleBox["-",
               FontSize->16], 
              SuperscriptBox["\[Delta]", "\[Alpha]\[Mu]"]}], 
             StyleBox[
              SubscriptBox["F", "\[Mu]\[Lambda]"],
              FontSize->16], 
             StyleBox[
              SuperscriptBox["F", "\[Lambda]\[Beta]"],
              FontSize->16]}], 
            StyleBox["-",
             FontSize->16], 
            RowBox[{
             StyleBox[
              FractionBox["1", "4"],
              FontSize->16], 
             SuperscriptBox["\[Delta]", "\[Alpha]\[Beta]"], 
             StyleBox[
              SubscriptBox["F", "\[Mu]\[Lambda]"],
              FontSize->16], 
             StyleBox[
              SuperscriptBox["F", "\[Mu]\[Lambda]"],
              FontSize->16]}]}], " ", ")"}]}]}]}]}], ";"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"and", " ", "its", " ", "spatial", " ", "components", " ", 
        RowBox[{"(", 
         RowBox[{"the", " ", "stress", " ", "tensor", " ", "EST"}], ")"}], 
        " ", "in", " ", "the", " ", "electrostatic", " ", "case", " ", 
        RowBox[{
         StyleBox["(",
          FontSize->16], 
         RowBox[{
          SubscriptBox[
           StyleBox["B",
            FontSize->16], "i"], "=", "0"}], ")"}], " ", 
        RowBox[{"become", ":", "\[IndentingNewLine]", "\t\t", 
         SuperscriptBox[
          SubscriptBox[
           StyleBox["T",
            FontSize->16], "E"], "ij"]}]}], "=", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"4", "\[Pi]"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["E", "i"], 
           SubscriptBox["E", "j"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], 
           SubscriptBox["\[Delta]", "ij"], 
           SuperscriptBox[
            OverscriptBox["E", "\[RightVector]"], "2"]}]}], ")"}]}]}], ";"}], 
     "\[IndentingNewLine]", 
     RowBox[{
     "Again", " ", "we", " ", "can", " ", "take", " ", "a", " ", "look", " ", 
      "at", " ", "its", " ", 
      RowBox[{"eigenvalues", ":"}]}]}],
    FontSize->16]}], 
  StyleBox["\n",
   FontSize->16], 
  StyleBox["*)",
   FontSize->16]}]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.821075299079885*^9, 3.821075393511621*^9}, {3.8210754365790863`*^9, 
   3.821075666208127*^9}, {3.8210757872432003`*^9, 3.821076179101145*^9}, {
   3.821076358700677*^9, 3.8210763976008368`*^9}, {3.82107644391208*^9, 
   3.8210764533084993`*^9}, {3.821076507724122*^9, 3.821076535405464*^9}, {
   3.821076567221796*^9, 3.8210766444052343`*^9}, {3.821076960003304*^9, 
   3.8210770246136227`*^9}, {3.821077088086631*^9, 3.821077131196249*^9}, {
   3.821077187034911*^9, 3.8210772481383266`*^9}, 3.821077332119474*^9, {
   3.821077451432124*^9, 3.821077489884008*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->"In[9]:=",ExpressionUUID->"51185373-32c1-472b-885c-63603e9d3c23"],

Cell[BoxData[
 RowBox[{"TEuclidean", "=", 
  RowBox[{
   StyleBox[
    FractionBox["1", 
     RowBox[{"4", "\[Pi]"}]],
    FontSize->16], 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        RowBox[{"Ex", "*", "Ex"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ex", "*", "Ex"}], "+", 
           RowBox[{"Ey", "*", "Ey"}], "+", 
           RowBox[{"Ez", "*", "Ez"}]}], ")"}]}]}], 
       RowBox[{"Ex", "*", "Ey"}], 
       RowBox[{"Ex", "*", "Ez"}]},
      {
       RowBox[{"Ey", "*", "Ex"}], 
       RowBox[{
        RowBox[{"Ey", "*", "Ey"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ex", "*", "Ex"}], "+", 
           RowBox[{"Ey", "*", "Ey"}], "+", 
           RowBox[{"Ez", "*", "Ez"}]}], ")"}]}]}], 
       RowBox[{"Ey", "*", "Ez"}]},
      {
       RowBox[{"Ez", "*", "Ex"}], 
       RowBox[{"Ez", "*", "Ey"}], 
       RowBox[{
        RowBox[{"Ez", "*", "Ez"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ex", "*", "Ex"}], "+", 
           RowBox[{"Ey", "*", "Ey"}], "+", 
           RowBox[{"Ez", "*", "Ez"}]}], ")"}]}]}]}
     }], "\[NoBreak]", ")"}]}]}]], "Input",
 CellChangeTimes->{{3.821077497528767*^9, 3.821077507478279*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"cb2cf100-0022-487d-a9f7-d72dbcea66f3"],

Cell[BoxData[
 RowBox[{"Eigenvalues", "[", "TEuclidean", "]"}]], "Input",
 CellChangeTimes->{3.8210775155900793`*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"6f30a3a4-b93b-4ac9-83be-b5554f9b47f6"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "The", " ", "Euclidean", " ", "EST", " ", "has", " ", "a", " ", "very", 
     " ", "different", " ", "Eigenvalue", " ", 
     RowBox[{"structure", ".", " ", "All"}], " ", "of", " ", "its", " ", 
     "Eigenvalues", " ", "are", " ", "positive"}], ",", " ", 
    RowBox[{
    "two", " ", "agree", " ", "in", " ", "addition", " ", "in", " ", 
     "magnitude"}], ",", " ", 
    RowBox[{
    "while", " ", "the", " ", "third", " ", "one", " ", "differs", " ", "by", 
     " ", "a", " ", "factor", " ", "of", " ", 
     RowBox[{"three", ".", " ", "The"}], " ", "two", " ", "quantities", " ", 
     "thus", " ", "may", " ", "be", " ", "expected", " ", "to", " ", "show", 
     " ", "different", " ", "eigenvectors", " ", 
     RowBox[{"too", "."}]}]}], " ", "\n", "*)"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.821075299079885*^9, 3.821075393511621*^9}, {3.8210754365790863`*^9, 
   3.821075666208127*^9}, {3.8210757872432003`*^9, 3.821076179101145*^9}, {
   3.821076358700677*^9, 3.8210763976008368`*^9}, {3.82107644391208*^9, 
   3.8210764533084993`*^9}, {3.821076507724122*^9, 3.821076535405464*^9}, {
   3.821076567221796*^9, 3.8210766444052343`*^9}, {3.821076960003304*^9, 
   3.8210770246136227`*^9}, {3.821077088086631*^9, 3.821077131196249*^9}, {
   3.821077187034911*^9, 3.8210772481383266`*^9}, 3.821077332119474*^9, {
   3.821077451432124*^9, 3.821077489884008*^9}, {3.821077537506237*^9, 
   3.821077582273458*^9}, {3.821077644877442*^9, 3.8210776863363457`*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->"In[12]:=",ExpressionUUID->"e39d7e80-abae-4071-bc8c-058cb7460ea3"],

Cell[BoxData[
 RowBox[{"\"\<Starting point: Abelian Theory\>\"", ";"}]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.8206428939880466`*^9, 3.8206429904278717`*^9}},
 FontSize->18,
 Background->RGBColor[1, 0.85, 0.85],
 CellLabel->"In[13]:=",ExpressionUUID->"9ac6a79b-459b-4049-be13-702b1bc84f08"],

Cell[BoxData[
 RowBox[{"\"\< Let us inspect the \
\!\(\*StyleBox[\"analytic\",FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\" \
\",FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\"solution\",FontSlant-\
>\"Italic\",
FontVariations->{\"Underline\"->True}]\) of an electric field generated by a \
charge and an anticharge separated in the z-direction, which by construction \
fulfills Gauss' law. \>\"", ";"}]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.8206428939880466`*^9, 3.820642980224801*^9}, {
   3.8206448236770077`*^9, 3.820644868803504*^9}, {3.820648007452277*^9, 
   3.820648009226388*^9}},
 FontSize->24,
 Background->RGBColor[0.87, 0.94, 1],
 CellLabel->"In[14]:=",ExpressionUUID->"b21aee85-d2cd-4f1a-ac54-0ca9cfd2dac0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"QAntiQPotential", "[", 
    RowBox[{"x0_", ",", "x1_", ",", "y_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", "Pi"}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x0", "-", "y"}], ")"}], ".", 
         RowBox[{"(", 
          RowBox[{"x0", "-", "y"}], ")"}]}], "]"}]], "-", 
      FractionBox["1", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x1", "-", "y"}], ")"}], ".", 
         RowBox[{"(", 
          RowBox[{"x1", "-", "y"}], ")"}]}], "]"}]]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.820466555533181*^9, 3.820466571201344*^9}, {
  3.82046660283428*^9, 3.820466623581153*^9}, {3.820466680434436*^9, 
  3.8204667000477057`*^9}, {3.8204668280059443`*^9, 3.8204668806892014`*^9}, {
  3.820643060800753*^9, 3.820643106996945*^9}, {3.820816183104044*^9, 
  3.820816196209655*^9}, {3.82081636250801*^9, 3.8208163648877707`*^9}, {
  3.820816409293067*^9, 3.820816414603921*^9}, {3.820816493829927*^9, 
  3.820816493977742*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"f9c479f9-6064-4f4b-bd14-f9ba4ca1ae24"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QAntiQPotential", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x00", ",", "x01", ",", "x02"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x10", ",", "x11", ",", "x12"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y0", ",", "y1", ",", "y2"}], "}"}]}], "]"}], "//", 
  "InputForm"}]], "Input",
 CellChangeTimes->{{3.820744790549522*^9, 3.820744820072506*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"75d5f4f2-9723-4f97-aa5a-cd7436965778"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"QAntiQPotential", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x00", ",", "x01", ",", "x02"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x10", ",", "x11", ",", "x12"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z0", ",", "z1", ",", "z2"}], "}"}]}], "]"}], ",", "z0"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.820643168021604*^9, 3.820643212548197*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"ca52aa04-5561-41cf-b5eb-47fca569665e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"QAntiQEFieldA", "[", 
    RowBox[{
    "x00_", ",", "x01_", ",", "x02_", ",", "x10_", ",", "x11_", ",", "x12_", 
     ",", "y0_", ",", "y1_", ",", "y2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"QAntiQPotential", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x00", ",", "x01", ",", "x02"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x10", ",", "x11", ",", "x12"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"z0", ",", "z1", ",", "z2"}], "}"}]}], "]"}], ",", "z0"}],
         "]"}]}], ",", 
      RowBox[{"-", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"QAntiQPotential", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x00", ",", "x01", ",", "x02"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x10", ",", "x11", ",", "x12"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"z0", ",", "z1", ",", "z2"}], "}"}]}], "]"}], ",", "z1"}],
         "]"}]}], ",", 
      RowBox[{"-", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"QAntiQPotential", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x00", ",", "x01", ",", "x02"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x10", ",", "x11", ",", "x12"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"z0", ",", "z1", ",", "z2"}], "}"}]}], "]"}], ",", "z2"}],
         "]"}]}]}], "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"z0", "\[Rule]", "y0"}], ",", 
      RowBox[{"z1", "\[Rule]", "y1"}], ",", 
      RowBox[{"z2", "\[Rule]", "y2"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.820643097528582*^9, 3.820643097735199*^9}, {
   3.8206432165117693`*^9, 3.820643245654104*^9}, {3.820646400879813*^9, 
   3.820646405211816*^9}, 3.820655291693672*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"70f9f773-55c5-409d-b647-318be0e94b3a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QAntiQEFieldA", "[", 
   RowBox[{
   "x00", ",", "x01", ",", "x02", ",", "x10", ",", "x11", ",", "x12", ",", 
    "y0", ",", "y1", ",", "y2"}], "]"}], "//", "InputForm"}]], "Input",
 CellChangeTimes->{{3.820748413032806*^9, 3.820748415281476*^9}, {
  3.820748494345208*^9, 3.820748504593019*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"f386957d-b9bd-48c4-8241-09fee8a019eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NablaQAntiQEFieldA", "[", 
    RowBox[{
    "x00_", ",", "x01_", ",", "x02_", ",", "x10_", ",", "x11_", ",", "x12_", 
     ",", "y0_", ",", "y1_", ",", "y2_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"QAntiQPotential", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x00", ",", "x01", ",", "x02"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x10", ",", "x11", ",", "x12"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"z0", ",", "z1", ",", "z2"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"z0", ",", "2"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"QAntiQPotential", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x00", ",", "x01", ",", "x02"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x10", ",", "x11", ",", "x12"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"z0", ",", "z1", ",", "z2"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"z1", ",", "2"}], "}"}]}], "]"}], "-", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"QAntiQPotential", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x00", ",", "x01", ",", "x02"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x10", ",", "x11", ",", "x12"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"z0", ",", "z1", ",", "z2"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "2"}], "}"}]}], "]"}]}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"z0", "\[Rule]", "y0"}], ",", 
      RowBox[{"z1", "\[Rule]", "y1"}], ",", 
      RowBox[{"z2", "\[Rule]", "y2"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.820655262221663*^9, 3.820655325003772*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"e2bec84d-2c8b-4baf-8116-f8eb39cb0901"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Due", " ", "to", " ", "singularity", " ", "plot", " ", "on", " ", "uneven",
    " ", "grid"}], "*)"}]], "Input",
 CellChangeTimes->{{3.820654462655161*^9, 3.820654483933434*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"2292e442-7f4a-4ce1-bd69-1e5c7b429e35"],

Cell[BoxData[
 RowBox[{"VectorPlot3D", "[", 
  RowBox[{
   RowBox[{"If", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Norm", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "z"}], "}"}], "-", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Nx", "/", "2"}], ",", 
             RowBox[{"Nx", "/", "2"}], ",", 
             RowBox[{"Nx", "/", "4"}]}], "}"}]}], "]"}], ")"}], ">", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ")"}], " ", "&&", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Norm", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "z"}], "}"}], "-", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Nx", "/", "2"}], ",", 
             RowBox[{"Nx", "/", "2"}], ",", 
             RowBox[{"3", "*", 
              RowBox[{"Nx", "/", "4"}]}]}], "}"}]}], "]"}], ")"}], ">", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"QAntiQEFieldA", "[", 
       RowBox[{
        RowBox[{"Nx", "/", "2"}], ",", 
        RowBox[{"Nx", "/", "2"}], ",", 
        RowBox[{"Nx", "/", "4"}], ",", 
        RowBox[{"Nx", "/", "2"}], ",", 
        RowBox[{"Nx", "/", "2"}], ",", 
        RowBox[{"3", "*", 
         RowBox[{"Nx", "/", "4"}]}], ",", "x", ",", "y", ",", "z"}], "]"}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", 
     RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", "0", ",", 
     RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "0", ",", 
     RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
   RowBox[{"VectorPoints", "\[Rule]", "Coarse"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.820653989693088*^9, 3.820653991212041*^9}, {
  3.820654065489781*^9, 3.820654090663857*^9}, {3.8206541969933987`*^9, 
  3.8206541988832493`*^9}, {3.820654303955514*^9, 3.820654419789145*^9}, {
  3.820654486514987*^9, 3.820654488577921*^9}, {3.8207506505163307`*^9, 
  3.82075068156738*^9}, {3.820750717961622*^9, 3.820750730375893*^9}, {
  3.8207508606526327`*^9, 3.8207509507194242`*^9}, {3.820750982497044*^9, 
  3.820750987096425*^9}, {3.820751354862894*^9, 3.82075137651337*^9}, {
  3.820816432411821*^9, 3.820816440373102*^9}, {3.820816520707123*^9, 
  3.820816521706596*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"6e6935fa-f6ed-4e72-b698-fd2b1a92482d"],

Cell[BoxData[
 RowBox[{"SliceVectorPlot3D", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"QAntiQEFieldA", "[", 
     RowBox[{
      RowBox[{"Nx", "/", "2"}], ",", 
      RowBox[{"Nx", "/", "2"}], ",", 
      RowBox[{"Nx", "/", "4"}], ",", 
      RowBox[{"Nx", "/", "2"}], ",", 
      RowBox[{"Nx", "/", "2"}], ",", 
      RowBox[{"3", "*", 
       RowBox[{"Nx", "/", "4"}]}], ",", "x", ",", "y", ",", "z"}], "]"}], "/", 
    RowBox[{"Norm", "[", 
     RowBox[{"QAntiQEFieldA", "[", 
      RowBox[{
       RowBox[{"Nx", "/", "2"}], ",", 
       RowBox[{"Nx", "/", "2"}], ",", 
       RowBox[{"Nx", "/", "4"}], ",", 
       RowBox[{"Nx", "/", "2"}], ",", 
       RowBox[{"Nx", "/", "2"}], ",", 
       RowBox[{"3", "*", 
        RowBox[{"Nx", "/", "4"}]}], ",", "x", ",", "y", ",", "z"}], "]"}], 
     "]"}]}], ",", "\"\<CenterPlanes\>\"", ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "Nx"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", "0", ",", "Nx"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "0", ",", "Nx"}], "}"}], ",", 
   RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
   RowBox[{"VectorScale", "\[Rule]", "0.02"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<x\>\"", ",", "\"\<y\>\"", ",", "\"\<z\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.820643432418858*^9, 3.820643480881056*^9}, {
   3.820643537500801*^9, 3.820643559721059*^9}, {3.820643611226201*^9, 
   3.820643626977066*^9}, {3.820644887209155*^9, 3.820644900751569*^9}, 
   3.82064641193296*^9, {3.8206484384154*^9, 3.8206484805198402`*^9}, 
   3.820648545705119*^9, {3.820654112835332*^9, 3.820654117153082*^9}, {
   3.820654503603921*^9, 3.820654509376659*^9}, {3.820751001020823*^9, 
   3.8207510013409348`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"b7e843d7-b2b9-4e10-b21d-60f539d32e78"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Let us compute the integral form of Gauss' law. We will consider two \
pertinent cases, one with the sources positioned along z such that their \
distance equals the wrap around distance over the boundaries (in preparation \
for the numerical study) and one where the distances between and around the \
boundary are different.\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820652941140568*^9, 
   3.820652964125296*^9}, {3.820720127402276*^9, 3.8207202026554317`*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->"In[24]:=",ExpressionUUID->"c8db9134-534b-4272-8f55-87cfc3cc08f1"],

Cell[BoxData[
 RowBox[{"IntergalGaussFullVolSymA", "=", 
  RowBox[{"Quiet", "[", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ".", 
       RowBox[{"QAntiQEFieldA", "[", 
        RowBox[{
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "4"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"3", "*", 
          RowBox[{"Nx", "/", "4"}]}], ",", "x", ",", "1", ",", "z"}], "]"}]}],
       ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "+", " ", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ".", 
       RowBox[{"QAntiQEFieldA", "[", 
        RowBox[{
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "4"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"3", "*", 
          RowBox[{"Nx", "/", "4"}]}], ",", "x", ",", 
         RowBox[{"Nx", "-", "1"}], ",", "z"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "+", " ", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ".", 
       RowBox[{"QAntiQEFieldA", "[", 
        RowBox[{
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "4"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"3", "*", 
          RowBox[{"Nx", "/", "4"}]}], ",", 
         RowBox[{"Nx", "-", "1"}], ",", "y", ",", "z"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "+", " ", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ".", 
       RowBox[{"QAntiQEFieldA", "[", 
        RowBox[{
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "4"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"3", "*", 
          RowBox[{"Nx", "/", "4"}]}], ",", "1", ",", "y", ",", "z"}], "]"}]}],
       ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "+", " ", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ".", 
       RowBox[{"QAntiQEFieldA", "[", 
        RowBox[{
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "4"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"3", "*", 
          RowBox[{"Nx", "/", "4"}]}], ",", "x", ",", "y", ",", 
         RowBox[{"Nx", "-", "1"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "+", " ", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ".", 
       RowBox[{"QAntiQEFieldA", "[", 
        RowBox[{
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "4"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"3", "*", 
          RowBox[{"Nx", "/", "4"}]}], ",", "x", ",", "y", ",", "1"}], "]"}]}],
       ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8206529918723907`*^9, 3.820652997964714*^9}, {
  3.8206533377404137`*^9, 3.820653389597022*^9}, {3.820654784755382*^9, 
  3.820654826607841*^9}, {3.820654884965527*^9, 3.820654929056694*^9}, {
  3.820654959585209*^9, 3.8206549954432096`*^9}, {3.820655067011818*^9, 
  3.820655076403409*^9}, {3.820720206457571*^9, 3.820720213797282*^9}, {
  3.820720247872805*^9, 3.8207202483586597`*^9}, {3.8210749674879713`*^9, 
  3.821074969664969*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"4f10a070-eae0-4c4f-b0e4-48482290fb16"],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"Style", "[", 
    RowBox[{
    "\"\<Charge in total volume - symmetric pos (Analytic E, cont. Int):\>\"",
      ",", "Large"}], "]"}], ",", 
   RowBox[{"Style", "[", 
    RowBox[{"IntergalGaussFullVolSymA", ",", "Large"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.820657553495193*^9, 3.8206575964439383`*^9}, {
  3.820720233097293*^9, 3.820720254975745*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"0a96452f-8bf1-4afa-8cab-2cdfb73b998c"],

Cell[BoxData[
 RowBox[{"IntergalGaussHalfVolSymA", "=", 
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}], ",", "0"}], "}"}], ".", 
      RowBox[{"QAntiQEFieldA", "[", 
       RowBox[{
        RowBox[{"Nx", "/", "2"}], ",", 
        RowBox[{"Nx", "/", "2"}], ",", 
        RowBox[{"Nx", "/", "4"}], ",", 
        RowBox[{"Nx", "/", "2"}], ",", 
        RowBox[{"Nx", "/", "2"}], ",", 
        RowBox[{"3", "*", 
         RowBox[{"Nx", "/", "4"}]}], ",", "x", ",", "1", ",", "z"}], "]"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", 
       RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "1", ",", 
       RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}], "+", " ", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0"}], "}"}], ".", 
      RowBox[{"QAntiQEFieldA", "[", 
       RowBox[{
        RowBox[{"Nx", "/", "2"}], ",", 
        RowBox[{"Nx", "/", "2"}], ",", 
        RowBox[{"Nx", "/", "4"}], ",", 
        RowBox[{"Nx", "/", "2"}], ",", 
        RowBox[{"Nx", "/", "2"}], ",", 
        RowBox[{"3", "*", 
         RowBox[{"Nx", "/", "4"}]}], ",", "x", ",", 
        RowBox[{"Nx", "-", "1"}], ",", "z"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", 
       RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "1", ",", 
       RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}], "+", " ", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0"}], "}"}], ".", 
      RowBox[{"QAntiQEFieldA", "[", 
       RowBox[{
        RowBox[{"Nx", "/", "2"}], ",", 
        RowBox[{"Nx", "/", "2"}], ",", 
        RowBox[{"Nx", "/", "4"}], ",", 
        RowBox[{"Nx", "/", "2"}], ",", 
        RowBox[{"Nx", "/", "2"}], ",", 
        RowBox[{"3", "*", 
         RowBox[{"Nx", "/", "4"}]}], ",", 
        RowBox[{"Nx", "-", "1"}], ",", "y", ",", "z"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "1", ",", 
       RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "1", ",", 
       RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}], "+", " ", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ".", 
      RowBox[{"QAntiQEFieldA", "[", 
       RowBox[{
        RowBox[{"Nx", "/", "2"}], ",", 
        RowBox[{"Nx", "/", "2"}], ",", 
        RowBox[{"Nx", "/", "4"}], ",", 
        RowBox[{"Nx", "/", "2"}], ",", 
        RowBox[{"Nx", "/", "2"}], ",", 
        RowBox[{"3", "*", 
         RowBox[{"Nx", "/", "4"}]}], ",", "1", ",", "y", ",", "z"}], "]"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "1", ",", 
       RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "1", ",", 
       RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}], "+", " ", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1"}], "}"}], ".", 
      RowBox[{"QAntiQEFieldA", "[", 
       RowBox[{
        RowBox[{"Nx", "/", "2"}], ",", 
        RowBox[{"Nx", "/", "2"}], ",", 
        RowBox[{"Nx", "/", "4"}], ",", 
        RowBox[{"Nx", "/", "2"}], ",", 
        RowBox[{"Nx", "/", "2"}], ",", 
        RowBox[{"3", "*", 
         RowBox[{"Nx", "/", "4"}]}], ",", "x", ",", "y", ",", 
        RowBox[{"Nx", "/", "2"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", 
       RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "1", ",", 
       RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "+", " ", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}], ".", 
      RowBox[{"QAntiQEFieldA", "[", 
       RowBox[{
        RowBox[{"Nx", "/", "2"}], ",", 
        RowBox[{"Nx", "/", "2"}], ",", 
        RowBox[{"Nx", "/", "4"}], ",", 
        RowBox[{"Nx", "/", "2"}], ",", 
        RowBox[{"Nx", "/", "2"}], ",", 
        RowBox[{"3", "*", 
         RowBox[{"Nx", "/", "4"}]}], ",", "x", ",", "y", ",", "1"}], "]"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", 
       RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "1", ",", 
       RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.820655000144539*^9, 3.820655001992395*^9}, {
  3.820655034060392*^9, 3.820655073297326*^9}, {3.820655180019395*^9, 
  3.820655192664398*^9}, {3.8207202507857428`*^9, 3.820720251204824*^9}, {
  3.820816231317623*^9, 3.8208162359010363`*^9}, {3.821074969838051*^9, 
  3.821074971473291*^9}, {3.821075007180643*^9, 3.821075009192618*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"1e59dcae-cac8-4b84-80fa-91f5c95c9789"],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"Style", "[", 
    RowBox[{
    "\"\<Charge in lower-z half volume - symmetric pos (Analytic E, cont. \
Int):\>\"", ",", "Large"}], "]"}], ",", 
   RowBox[{"Style", "[", 
    RowBox[{"IntergalGaussHalfVolSymA", ",", "Large"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.820657553495193*^9, 3.8206575964439383`*^9}, {
  3.820720233097293*^9, 3.8207202748399763`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"c5795284-9923-4274-9126-880d7accf743"],

Cell[BoxData[
 RowBox[{"IntergalGaussFullVolUnSymA", "=", 
  RowBox[{"Quiet", "[", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ".", 
       RowBox[{"QAntiQEFieldA", "[", 
        RowBox[{
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"Nx", "/", "4"}], "+", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"3", "*", 
           RowBox[{"Nx", "/", "4"}]}], "-", "2"}], ",", "x", ",", "1", ",", 
         "z"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "+", " ", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ".", 
       RowBox[{"QAntiQEFieldA", "[", 
        RowBox[{
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"Nx", "/", "4"}], "+", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"3", "*", 
           RowBox[{"Nx", "/", "4"}]}], "-", "2"}], ",", "x", ",", 
         RowBox[{"Nx", "-", "1"}], ",", "z"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "+", " ", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ".", 
       RowBox[{"QAntiQEFieldA", "[", 
        RowBox[{
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"Nx", "/", "4"}], "+", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"3", "*", 
           RowBox[{"Nx", "/", "4"}]}], "-", "2"}], ",", 
         RowBox[{"Nx", "-", "1"}], ",", "y", ",", "z"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "+", " ", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ".", 
       RowBox[{"QAntiQEFieldA", "[", 
        RowBox[{
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"Nx", "/", "4"}], "+", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"3", "*", 
           RowBox[{"Nx", "/", "4"}]}], "-", "2"}], ",", "1", ",", "y", ",", 
         "z"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "+", " ", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ".", 
       RowBox[{"QAntiQEFieldA", "[", 
        RowBox[{
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"Nx", "/", "4"}], "+", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"3", "*", 
           RowBox[{"Nx", "/", "4"}]}], "-", "2"}], ",", "x", ",", "y", ",", 
         RowBox[{"Nx", "-", "1"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "+", " ", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ".", 
       RowBox[{"QAntiQEFieldA", "[", 
        RowBox[{
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"Nx", "/", "4"}], "+", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"3", "*", 
           RowBox[{"Nx", "/", "4"}]}], "-", "2"}], ",", "x", ",", "y", ",", 
         "1"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8206529918723907`*^9, 3.820652997964714*^9}, {
  3.8206533377404137`*^9, 3.820653389597022*^9}, {3.820654784755382*^9, 
  3.820654826607841*^9}, {3.820654884965527*^9, 3.820654929056694*^9}, {
  3.820654959585209*^9, 3.8206549954432096`*^9}, {3.820655067011818*^9, 
  3.820655076403409*^9}, {3.820720206457571*^9, 3.820720213797282*^9}, {
  3.820720247872805*^9, 3.8207202483586597`*^9}, {3.82072028271422*^9, 
  3.820720303207593*^9}, {3.821074971630815*^9, 3.821074974043446*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"81b9855c-9c3a-4e60-8a4c-178ff0d8fbfb"],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"Style", "[", 
    RowBox[{
    "\"\<Charge in total volume - unsymmetric pos (Analytic E, cont. \
Int):\>\"", ",", "Large"}], "]"}], ",", 
   RowBox[{"Style", "[", 
    RowBox[{"IntergalGaussFullVolUnSymA", ",", "Large"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.820657553495193*^9, 3.8206575964439383`*^9}, {
  3.820720233097293*^9, 3.820720254975745*^9}, {3.820720315600218*^9, 
  3.820720342929093*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"2b5015d2-2436-4f29-9251-63268e4cd356"],

Cell[BoxData[
 RowBox[{"IntergalGaussHalfVolUnSymA", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ".", 
       RowBox[{"QAntiQEFieldA", "[", 
        RowBox[{
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"Nx", "/", "4"}], "+", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"3", "*", 
           RowBox[{"Nx", "/", "4"}]}], "-", "2"}], ",", "x", ",", "1", ",", 
         "z"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1", ",", 
        RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}], "+", " ", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ".", 
       RowBox[{"QAntiQEFieldA", "[", 
        RowBox[{
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"Nx", "/", "4"}], "+", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"3", "*", 
           RowBox[{"Nx", "/", "4"}]}], "-", "2"}], ",", "x", ",", 
         RowBox[{"Nx", "-", "1"}], ",", "z"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1", ",", 
        RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}], "+", " ", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ".", 
       RowBox[{"QAntiQEFieldA", "[", 
        RowBox[{
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"Nx", "/", "4"}], "+", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"3", "*", 
           RowBox[{"Nx", "/", "4"}]}], "-", "2"}], ",", 
         RowBox[{"Nx", "-", "1"}], ",", "y", ",", "z"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1", ",", 
        RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}], "+", " ", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ".", 
       RowBox[{"QAntiQEFieldA", "[", 
        RowBox[{
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"Nx", "/", "4"}], "+", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"3", "*", 
           RowBox[{"Nx", "/", "4"}]}], "-", "2"}], ",", "1", ",", "y", ",", 
         "z"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1", ",", 
        RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}], "+", " ", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ".", 
       RowBox[{"QAntiQEFieldA", "[", 
        RowBox[{
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"Nx", "/", "4"}], "+", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"3", "*", 
           RowBox[{"Nx", "/", "4"}]}], "-", "2"}], ",", "x", ",", "y", ",", 
         RowBox[{"Nx", "/", "2"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "+", " ", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ".", 
       RowBox[{"QAntiQEFieldA", "[", 
        RowBox[{
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"Nx", "/", "4"}], "+", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{"Nx", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"3", "*", 
           RowBox[{"Nx", "/", "4"}]}], "-", "2"}], ",", "x", ",", "y", ",", 
         "1"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.820655000144539*^9, 3.820655001992395*^9}, {
   3.820655034060392*^9, 3.820655073297326*^9}, {3.820655180019395*^9, 
   3.820655192664398*^9}, {3.8207202507857428`*^9, 3.820720251204824*^9}, {
   3.820720325911406*^9, 3.82072034796856*^9}, 3.8208162535318336`*^9, {
   3.821074974198545*^9, 3.821074975723037*^9}, {3.8210750149171963`*^9, 
   3.821075016373102*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"63cdc00d-2586-407e-bf5f-fe75c83f9d74"],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"Style", "[", 
    RowBox[{
    "\"\<Charge in lower-z half volume - unsymmetric pos (Analytic E, cont. \
Int):\>\"", ",", "Large"}], "]"}], ",", 
   RowBox[{"Style", "[", 
    RowBox[{"IntergalGaussHalfVolUnSymA", ",", "Large"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.820657553495193*^9, 3.8206575964439383`*^9}, {
  3.820720233097293*^9, 3.8207202748399763`*^9}, {3.820720344762044*^9, 
  3.820720352252582*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"d380e713-0731-4029-9b45-46f5c6e4b3b1"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<From the vector plots above we can nicely see the symmetry of the \
field lines in the xz and yz plane showing the arrows emanating from the \
positive charge and leading towards the negative charge. In order to compare \
to numerical solutions, let us discretize the solution aposteriory and plot \
it again. To this end we introduce a list with all discrete coordinates.\n\
\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, 
   3.8207204658431263`*^9},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->"In[33]:=",ExpressionUUID->"b363e5f5-efc4-4be9-92d9-152625268928"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coord", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", 
           RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", "Nx"}], 
        "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.819283692839261*^9, 3.8192837073994617`*^9}, {
   3.8197139115810223`*^9, 3.819713913870956*^9}, 3.819726956211684*^9, {
   3.820645103438698*^9, 3.820645104004179*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"83f1ebf4-1493-4f76-b325-4fd4fecc1ac5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiscreteQAntiQEFieldA", "=", 
   RowBox[{"Quiet", "[", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#1", ",", 
         RowBox[{"QAntiQEFieldA", "[", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "4"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"3", "*", 
            RowBox[{"Nx", "/", "4"}]}], ",", 
           RowBox[{"#1", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"#1", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"#1", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "}"}], "&"}], ",", 
      "coord"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.81928336321871*^9, 3.8192833739648952`*^9}, {
   3.819283560248817*^9, 3.819283584369244*^9}, {3.819283653464366*^9, 
   3.819283725847721*^9}, {3.819283760461567*^9, 3.819283760933649*^9}, {
   3.819287908435766*^9, 3.819287908738737*^9}, {3.8197267192192507`*^9, 
   3.819726725177636*^9}, {3.819726905701826*^9, 3.819726911279809*^9}, {
   3.819726963340328*^9, 3.819726963528493*^9}, {3.8197274668592*^9, 
   3.819727476044385*^9}, {3.820138416932177*^9, 3.8201384294398727`*^9}, {
   3.820233030922069*^9, 3.82023303339887*^9}, {3.8204670021519423`*^9, 
   3.8204670024461203`*^9}, {3.820467108722659*^9, 3.820467157113296*^9}, {
   3.820467220760886*^9, 3.82046725817544*^9}, {3.8204675255186167`*^9, 
   3.8204675458361187`*^9}, {3.820467581882601*^9, 3.820467582118866*^9}, {
   3.820467712465592*^9, 3.820467726225774*^9}, {3.82046832580028*^9, 
   3.8204683393269577`*^9}, {3.820468393017167*^9, 3.8204683971082907`*^9}, {
   3.820468877507402*^9, 3.820468905026971*^9}, 3.820468988631472*^9, {
   3.8204691307700863`*^9, 3.8204691347544327`*^9}, {3.820469964372341*^9, 
   3.820469966520821*^9}, {3.820469997533328*^9, 3.820469999010519*^9}, {
   3.82064511037289*^9, 3.820645110939061*^9}, 3.8206465066011667`*^9, {
   3.8206465390466967`*^9, 3.820646566624447*^9}, {3.820646677942314*^9, 
   3.820646681726096*^9}, {3.8206574000837383`*^9, 3.82065740265051*^9}, {
   3.821074605184779*^9, 3.821074607144137*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"5b3d28c8-bacd-42be-8778-37552d1fd522"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiscreteQAntiQEField2dSlicesA", "=", 
   RowBox[{"Quiet", "[", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"QAntiQEFieldA", "[", 
           RowBox[{
            RowBox[{"Nx", "/", "2"}], ",", 
            RowBox[{"Nx", "/", "2"}], ",", 
            RowBox[{"Nx", "/", "4"}], ",", 
            RowBox[{"Nx", "/", "2"}], ",", 
            RowBox[{"Nx", "/", "2"}], ",", 
            RowBox[{"3", "*", 
             RowBox[{"Nx", "/", "4"}]}], ",", 
            RowBox[{"#1", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"#1", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"#1", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", "3"}], "]"}], "]"}]}], "}"}], "&"}], ",", 
      "coord"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.82046773945118*^9, 3.820467769357214*^9}, {
   3.820468342058814*^9, 3.8204683451159363`*^9}, {3.820468399248476*^9, 
   3.820468402803076*^9}, {3.820468908351481*^9, 3.820468910036648*^9}, 
   3.820468990332325*^9, {3.820469132110154*^9, 3.820469135922007*^9}, {
   3.820469968299675*^9, 3.8204700014070187`*^9}, {3.820645113172473*^9, 
   3.82064511368255*^9}, 3.820646508864093*^9, {3.82064655309909*^9, 
   3.820646559254072*^9}, {3.820646683770254*^9, 3.820646686883621*^9}, {
   3.8206574051426973`*^9, 3.820657407051751*^9}, {3.821074609072187*^9, 
   3.821074612101399*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"4043f5b0-e2cd-4847-b7d4-0ffc4115dd89"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SingPosition", "=", 
   RowBox[{"Position", "[", 
    RowBox[{
     RowBox[{"DiscreteQAntiQEFieldA", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "1"}], "]"}], "]"}], ",", 
     RowBox[{"Alternatives", "@@", 
      RowBox[{
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldA", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"NumericQ", "[", 
            RowBox[{"Norm", "[", 
             RowBox[{"N", "[", 
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], "]"}], 
           "\[Equal]", "False"}], "&"}]}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "1"}], "]"}], "]"}]}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.820647125900058*^9, 3.820647151850759*^9}, {
  3.820647220141571*^9, 3.82064726953895*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"e48fa794-3b7d-48c0-9e86-0b9554616151"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"Length", "[", "SingPosition", "]"}]}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{
    RowBox[{"DiscreteQAntiQEFieldA", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"SingPosition", "[", 
        RowBox[{"[", "j", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"DiscreteQAntiQEFieldA", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"SingPosition", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.8204698326167603`*^9, 3.820469900764863*^9}, {
  3.8204699437947683`*^9, 3.820469944145238*^9}, {3.8206472878009863`*^9, 
  3.8206472973883543`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"c1af0456-32c4-436a-8987-66a62340e5d5"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"Length", "[", "SingPosition", "]"}]}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{
    RowBox[{"DiscreteQAntiQEField2dSlicesA", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"SingPosition", "[", 
        RowBox[{"[", "j", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"DiscreteQAntiQEField2dSlicesA", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"SingPosition", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.820647318122272*^9, 3.8206473217607737`*^9}, {
  3.820647365345435*^9, 3.820647372595367*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"8bce0ff9-6960-4361-815f-a47a69bae86b"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"ListVectorPlot3D", "[", 
     RowBox[{"DiscreteQAntiQEFieldA", ",", 
      RowBox[{"VectorPoints", "\[Rule]", "Fine"}], ",", 
      RowBox[{"DataRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{"Arrow", "[", "x_", "]"}], "\[RuleDelayed]", 
     RowBox[{"Arrow", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Mean", "[", "x", "]"}], ",", 
        RowBox[{
         RowBox[{"Mean", "[", "x", "]"}], "+", 
         RowBox[{"Last", "[", "x", "]"}], "-", 
         RowBox[{"First", "[", "x", "]"}]}]}], "}"}], "]"}]}]}], ",", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"{", 
     RowBox[{"Red", ",", 
      RowBox[{"Opacity", "[", ".5", "]"}], ",", 
      RowBox[{"Sphere", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Nx", "/", "2"}], ",", 
          RowBox[{"Nx", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"Nx", "/", "4"}], "+", "2"}]}], "}"}], ",", "0.5"}], 
       "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"{", 
     RowBox[{"Green", ",", 
      RowBox[{"Opacity", "[", ".5", "]"}], ",", 
      RowBox[{"Sphere", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Nx", "/", "2"}], ",", 
          RowBox[{"Nx", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"3", 
            RowBox[{"Nx", "/", "4"}]}], "-", "2"}]}], "}"}], ",", "0.5"}], 
       "]"}]}], "}"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.820468941380302*^9, 3.820468951600552*^9}, {
   3.8204690258168488`*^9, 3.820469040504105*^9}, {3.8204691608112907`*^9, 
   3.820469210741537*^9}, {3.820469532193757*^9, 3.820469554154758*^9}, {
   3.820469701515463*^9, 3.820469733163187*^9}, 3.8204700550803957`*^9, 
   3.8206473934130507`*^9, {3.820750638198104*^9, 3.820750638557955*^9}, {
   3.8207511690973797`*^9, 3.820751174489677*^9}, {3.820751315162318*^9, 
   3.820751347346957*^9}, {3.820751395888413*^9, 3.820751414271741*^9}, {
   3.820752271519747*^9, 3.820752319448895*^9}, {3.82075235208304*^9, 
   3.820752380892489*^9}, {3.8207524431766653`*^9, 3.820752531506414*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"6384f4e8-a511-47ec-8622-45d34fd83cec"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Here we plot the analytic result aposteriori discretized in the yz \
plane, that we will also use to visualize the numerical results. Again the \
symmetry of the solution is nicely visible.\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->"In[41]:=",ExpressionUUID->"ce023419-bbee-4738-b30a-0cd375fc2a1b"],

Cell[BoxData[
 RowBox[{"ListVectorPlot", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"DiscreteQAntiQEField2dSlicesA", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", "Nx"}]}], 
      "]"}], "]"}], "]"}], ",", " ", 
   RowBox[{"DataRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
   RowBox[{"VectorMarkers", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{"\"\<Arrow\>\"", ",", "\"\<Start\>\""}], "]"}]}], ",", 
   RowBox[{"Prolog", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Green", ",", 
      RowBox[{"Opacity", "[", ".5", "]"}], ",", 
      RowBox[{"Disk", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Nx", "/", "2"}], ",", 
          RowBox[{"3", 
           RowBox[{"Nx", "/", "4"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}], ",", "Red", ",", 
      RowBox[{"Opacity", "[", ".5", "]"}], ",", 
      RowBox[{"Disk", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Nx", "/", "2"}], ",", 
          RowBox[{"Nx", "/", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.820646623282507*^9, {3.8206473426835537`*^9, 3.8206473462274303`*^9}, {
   3.820750628727168*^9, 3.8207506291401854`*^9}, {3.820751187421399*^9, 
   3.8207511878310623`*^9}, {3.8207512740423737`*^9, 3.820751294804942*^9}, {
   3.820752545746279*^9, 3.820752623989732*^9}, {3.8210746227496777`*^9, 
   3.8210746249283047`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"307de4c4-128f-4f99-bbb0-edbce70705e3"],

Cell[BoxData[
 RowBox[{"ListStreamPlot", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"DiscreteQAntiQEField2dSlicesA", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", "Nx"}]}], 
      "]"}], "]"}], "]"}], ",", " ", 
   RowBox[{"DataRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
   RowBox[{"VectorMarkers", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{"\"\<Arrow\>\"", ",", "\"\<Start\>\""}], "]"}]}], ",", 
   RowBox[{"Prolog", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Green", ",", 
      RowBox[{"Opacity", "[", ".5", "]"}], ",", 
      RowBox[{"Disk", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Nx", "/", "2"}], ",", 
          RowBox[{"3", 
           RowBox[{"Nx", "/", "4"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}], ",", "Red", ",", 
      RowBox[{"Opacity", "[", ".5", "]"}], ",", 
      RowBox[{"Disk", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Nx", "/", "2"}], ",", 
          RowBox[{"Nx", "/", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8206546606956882`*^9, 3.8206546679923*^9}, {
   3.8207207035250196`*^9, 3.820720715444257*^9}, {3.820720748340719*^9, 
   3.8207207485226603`*^9}, {3.82075063189399*^9, 3.820750632197345*^9}, {
   3.820751303685882*^9, 3.820751303824051*^9}, 3.820752637923554*^9, {
   3.821074627633957*^9, 3.821074629780978*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"3e28f464-28b3-4838-970b-8b93479aaf57"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Let us compute the discretized integral form of Gauss' law once around \
a charge, once next to a charge. We consider the symmetric case \
{Nx/2,Nx/2,Nx/4} - {Nx/2,Nx/2,3*Nx/4} and the unsymmetric case considering \
the wrap around distance {Nx/2,Nx/2,Nx/4+2} - {Nx/2,Nx/2,3*Nx/4-2}. The \
analytic solution in both case turns out to fulfill the Gauss law very well \
(with the errors introduced by the finite Riemann sum approximation of the \
integral)\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820652941140568*^9, 
   3.820652964125296*^9}, {3.8206556873025827`*^9, 3.820655689429255*^9}, {
   3.820656855133239*^9, 3.820656946413541*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->"In[44]:=",ExpressionUUID->"aa3c154f-29e2-4517-80bb-8d84ab1ccceb"],

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.5", "^", 
        RowBox[{"Count", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x", "\[Equal]", "1"}], ",", 
            RowBox[{"x", "\[Equal]", 
             RowBox[{"Nx", "-", "1"}]}], ",", 
            RowBox[{"z", "\[Equal]", "1"}], ",", 
            RowBox[{"z", "\[Equal]", 
             RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", "True"}], "]"}]}], 
       ")"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "1"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", 
       RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "1", ",", 
       RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", "+",
    " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.5", "^", 
        RowBox[{"Count", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x", "\[Equal]", "1"}], ",", 
            RowBox[{"x", "\[Equal]", 
             RowBox[{"Nx", "-", "1"}]}], ",", 
            RowBox[{"z", "\[Equal]", "1"}], ",", 
            RowBox[{"z", "\[Equal]", 
             RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", "True"}], "]"}]}], 
       ")"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "1"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", 
       RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "1", ",", 
       RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", "+",
    " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.5", "^", 
        RowBox[{"Count", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"y", "\[Equal]", "1"}], ",", 
            RowBox[{"y", "\[Equal]", 
             RowBox[{"Nx", "-", "1"}]}], ",", 
            RowBox[{"z", "\[Equal]", "1"}], ",", 
            RowBox[{"z", "\[Equal]", 
             RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", "True"}], "]"}]}], 
       ")"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "1"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "1", ",", 
       RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "1", ",", 
       RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", "+",
    " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.5", "^", 
        RowBox[{"Count", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"y", "\[Equal]", "1"}], ",", 
            RowBox[{"y", "\[Equal]", 
             RowBox[{"Nx", "-", "1"}]}], ",", 
            RowBox[{"z", "\[Equal]", "1"}], ",", 
            RowBox[{"z", "\[Equal]", 
             RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", "True"}], "]"}]}], 
       ")"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "1"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "1", ",", 
       RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "1", ",", 
       RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", "+",
    " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.5", "^", 
        RowBox[{"Count", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x", "\[Equal]", "1"}], ",", 
            RowBox[{"x", "\[Equal]", 
             RowBox[{"Nx", "-", "1"}]}], ",", 
            RowBox[{"y", "\[Equal]", "1"}], ",", 
            RowBox[{"y", "\[Equal]", 
             RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", "True"}], "]"}]}], 
       ")"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "1"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", 
       RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "1", ",", 
       RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", "+",
    " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.5", "^", 
        RowBox[{"Count", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x", "\[Equal]", "1"}], ",", 
            RowBox[{"x", "\[Equal]", 
             RowBox[{"Nx", "-", "1"}]}], ",", 
            RowBox[{"y", "\[Equal]", "1"}], ",", 
            RowBox[{"y", "\[Equal]", 
             RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", "True"}], "]"}]}], 
       ")"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "1"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", 
       RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "1", ",", 
       RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.820818564332863*^9, 3.820818575327359*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"1020783b-278b-4cda-be10-c8f3593f87ee"],

Cell[BoxData[
 RowBox[{"DiscreteIntergalGaussFullVolSymPosA", "=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5", "^", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "\[Equal]", "1"}], ",", 
             RowBox[{"x", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}], ",", 
             RowBox[{"z", "\[Equal]", "1"}], ",", 
             RowBox[{"z", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", "True"}], "]"}]}], 
        ")"}], "*", 
       RowBox[{"a", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ".", 
         RowBox[{"QAntiQEFieldA", "[", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "4"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"3", "*", 
            RowBox[{"Nx", "/", "4"}]}], ",", "x", ",", "1", ",", "z"}], 
          "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
    "+", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5", "^", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "\[Equal]", "1"}], ",", 
             RowBox[{"x", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}], ",", 
             RowBox[{"z", "\[Equal]", "1"}], ",", 
             RowBox[{"z", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", "True"}], "]"}]}], 
        ")"}], "*", 
       RowBox[{"a", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ".", 
         RowBox[{"QAntiQEFieldA", "[", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "4"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"3", "*", 
            RowBox[{"Nx", "/", "4"}]}], ",", "x", ",", 
           RowBox[{"Nx", "-", "1"}], ",", "z"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
    "+", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5", "^", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"y", "\[Equal]", "1"}], ",", 
             RowBox[{"y", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}], ",", 
             RowBox[{"z", "\[Equal]", "1"}], ",", 
             RowBox[{"z", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", "True"}], "]"}]}], 
        ")"}], "*", 
       RowBox[{"a", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], ".", 
         RowBox[{"QAntiQEFieldA", "[", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "4"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"3", "*", 
            RowBox[{"Nx", "/", "4"}]}], ",", 
           RowBox[{"Nx", "-", "1"}], ",", "y", ",", "z"}], "]"}]}], ")"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
    "+", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5", "^", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"y", "\[Equal]", "1"}], ",", 
             RowBox[{"y", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}], ",", 
             RowBox[{"z", "\[Equal]", "1"}], ",", 
             RowBox[{"z", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", "True"}], "]"}]}], 
        ")"}], "*", 
       RowBox[{"a", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ".", 
         RowBox[{"QAntiQEFieldA", "[", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "4"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"3", "*", 
            RowBox[{"Nx", "/", "4"}]}], ",", "1", ",", "y", ",", "z"}], 
          "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
    "+", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5", "^", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "\[Equal]", "1"}], ",", 
             RowBox[{"x", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}], ",", 
             RowBox[{"y", "\[Equal]", "1"}], ",", 
             RowBox[{"y", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", "True"}], "]"}]}], 
        ")"}], "*", 
       RowBox[{"a", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}], ".", 
         RowBox[{"QAntiQEFieldA", "[", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "4"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"3", "*", 
            RowBox[{"Nx", "/", "4"}]}], ",", "x", ",", "y", ",", 
           RowBox[{"Nx", "-", "1"}]}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
    "+", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5", "^", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "\[Equal]", "1"}], ",", 
             RowBox[{"x", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}], ",", 
             RowBox[{"y", "\[Equal]", "1"}], ",", 
             RowBox[{"y", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", "True"}], "]"}]}], 
        ")"}], "*", 
       RowBox[{"a", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}], ".", 
         RowBox[{"QAntiQEFieldA", "[", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "4"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"3", "*", 
            RowBox[{"Nx", "/", "4"}]}], ",", "x", ",", "y", ",", "1"}], 
          "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8206529918723907`*^9, 3.820652997964714*^9}, {
   3.8206533377404137`*^9, 3.820653389597022*^9}, {3.820654784755382*^9, 
   3.820654826607841*^9}, {3.820654884965527*^9, 3.820654929056694*^9}, {
   3.820654959585209*^9, 3.8206549954432096`*^9}, {3.820655067011818*^9, 
   3.820655076403409*^9}, {3.820655705409318*^9, 3.820655771472495*^9}, {
   3.82065594637029*^9, 3.820655997141822*^9}, {3.820656105029129*^9, 
   3.820656105912017*^9}, {3.8206571337962313`*^9, 3.820657146688374*^9}, 
   3.820816044536901*^9, {3.8208160877777653`*^9, 3.82081610674468*^9}, {
   3.820817307227006*^9, 3.8208173108262672`*^9}, {3.820818582067781*^9, 
   3.820818583057515*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"f2b2e527-3766-4b3a-96dc-f2c92871732a"],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"Style", "[", 
    RowBox[{
    "\"\<Charge in total volume - unsymmetric pos (Analytic E, discrete Int):\
\>\"", ",", "Large"}], "]"}], ",", 
   RowBox[{"Style", "[", 
    RowBox[{"DiscreteIntergalGaussFullVolSymPosA", ",", "Large"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.820657553495193*^9, 3.8206575964439383`*^9}, {
  3.8207204928998833`*^9, 3.820720536219983*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"4f64a1f2-ea62-45d8-b5bb-96979cfe59eb"],

Cell[BoxData[
 RowBox[{"DiscreteIntergalGaussHalfVolSymPosA", "=", "\[IndentingNewLine]", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5", "^", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "\[Equal]", "1"}], ",", 
             RowBox[{"x", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}], ",", 
             RowBox[{"z", "\[Equal]", "1"}], ",", 
             RowBox[{"z", "\[Equal]", 
              RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", "True"}], "]"}]}], 
        ")"}], "*", 
       RowBox[{"a", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ".", 
         RowBox[{"QAntiQEFieldA", "[", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "4"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"3", "*", 
            RowBox[{"Nx", "/", "4"}]}], ",", "x", ",", "1", ",", "z"}], 
          "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1", ",", 
        RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
    "+", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5", "^", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "\[Equal]", "1"}], ",", 
             RowBox[{"x", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}], ",", 
             RowBox[{"z", "\[Equal]", "1"}], ",", 
             RowBox[{"z", "\[Equal]", 
              RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", "True"}], "]"}]}], 
        ")"}], "*", 
       RowBox[{"a", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ".", 
         RowBox[{"QAntiQEFieldA", "[", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "4"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"3", "*", 
            RowBox[{"Nx", "/", "4"}]}], ",", "x", ",", 
           RowBox[{"Nx", "-", "1"}], ",", "z"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1", ",", 
        RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
    "+", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5", "^", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"y", "\[Equal]", "1"}], ",", 
             RowBox[{"y", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}], ",", 
             RowBox[{"z", "\[Equal]", "1"}], ",", 
             RowBox[{"z", "\[Equal]", 
              RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", "True"}], "]"}]}], 
        ")"}], "*", 
       RowBox[{"a", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], ".", 
         RowBox[{"QAntiQEFieldA", "[", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "4"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"3", "*", 
            RowBox[{"Nx", "/", "4"}]}], ",", 
           RowBox[{"Nx", "-", "1"}], ",", "y", ",", "z"}], "]"}]}], ")"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1", ",", 
        RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
    "+", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5", "^", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"y", "\[Equal]", "1"}], ",", 
             RowBox[{"y", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}], ",", 
             RowBox[{"z", "\[Equal]", "1"}], ",", 
             RowBox[{"z", "\[Equal]", 
              RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", "True"}], "]"}]}], 
        ")"}], "*", 
       RowBox[{"a", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ".", 
         RowBox[{"QAntiQEFieldA", "[", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "4"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"3", "*", 
            RowBox[{"Nx", "/", "4"}]}], ",", "1", ",", "y", ",", "z"}], 
          "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1", ",", 
        RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
    "+", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5", "^", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "\[Equal]", "1"}], ",", 
             RowBox[{"x", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}], ",", 
             RowBox[{"y", "\[Equal]", "1"}], ",", 
             RowBox[{"y", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", "True"}], "]"}]}], 
        ")"}], "*", 
       RowBox[{"a", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}], ".", 
         RowBox[{"QAntiQEFieldA", "[", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "4"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"3", "*", 
            RowBox[{"Nx", "/", "4"}]}], ",", "x", ",", "y", ",", 
           RowBox[{"Nx", "/", "2"}]}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
    "+", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5", "^", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "\[Equal]", "1"}], ",", 
             RowBox[{"x", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}], ",", 
             RowBox[{"y", "\[Equal]", "1"}], ",", 
             RowBox[{"y", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", "True"}], "]"}]}], 
        ")"}], "*", 
       RowBox[{"a", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}], ".", 
         RowBox[{"QAntiQEFieldA", "[", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "4"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"3", "*", 
            RowBox[{"Nx", "/", "4"}]}], ",", "x", ",", "y", ",", "1"}], 
          "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.820656010260392*^9, 3.820656109867909*^9}, {
   3.8206571384286613`*^9, 3.820657149656426*^9}, 3.8207560535778513`*^9, {
   3.82075614896693*^9, 3.820756150684404*^9}, {3.8208160725534697`*^9, 
   3.820816073983802*^9}, {3.820816124696447*^9, 3.82081615918456*^9}, {
   3.8208167621884413`*^9, 3.820816776650388*^9}, {3.820817269175488*^9, 
   3.820817272992875*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"fd6b2e66-f2db-4a38-aacb-faf473e767c7"],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"Style", "[", 
    RowBox[{
    "\"\<Charge in lower half-z volume - unsymmetric pos (Analytic E, \
discrete Int):\>\"", ",", "Large"}], "]"}], ",", 
   RowBox[{"Style", "[", 
    RowBox[{"DiscreteIntergalGaussHalfVolSymPosA", ",", "Large"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.820657605491749*^9, 3.820657616003096*^9}, {
  3.820720515689148*^9, 3.820720546489822*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"6313c87e-4894-47da-87b7-4ab0aca20039"],

Cell[BoxData[
 RowBox[{"DiscreteIntergalGaussFullVolUSymPosA", "=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5", "^", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "\[Equal]", "1"}], ",", 
             RowBox[{"x", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}], ",", 
             RowBox[{"z", "\[Equal]", "1"}], ",", 
             RowBox[{"z", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", "True"}], "]"}]}], 
        ")"}], "*", 
       RowBox[{"a", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ".", 
         RowBox[{"QAntiQEFieldA", "[", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"Nx", "/", "4"}], "+", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"3", "*", 
             RowBox[{"Nx", "/", "4"}]}], "-", "2"}], ",", "x", ",", "1", ",", 
           "z"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
    "+", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5", "^", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "\[Equal]", "1"}], ",", 
             RowBox[{"x", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}], ",", 
             RowBox[{"z", "\[Equal]", "1"}], ",", 
             RowBox[{"z", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", "True"}], "]"}]}], 
        ")"}], "*", 
       RowBox[{"a", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ".", 
         RowBox[{"QAntiQEFieldA", "[", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"Nx", "/", "4"}], "+", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"3", "*", 
             RowBox[{"Nx", "/", "4"}]}], "-", "2"}], ",", "x", ",", 
           RowBox[{"Nx", "-", "1"}], ",", "z"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
    "+", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5", "^", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"y", "\[Equal]", "1"}], ",", 
             RowBox[{"y", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}], ",", 
             RowBox[{"z", "\[Equal]", "1"}], ",", 
             RowBox[{"z", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", "True"}], "]"}]}], 
        ")"}], "*", 
       RowBox[{"a", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], ".", 
         RowBox[{"QAntiQEFieldA", "[", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"Nx", "/", "4"}], "+", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"3", "*", 
             RowBox[{"Nx", "/", "4"}]}], "-", "2"}], ",", 
           RowBox[{"Nx", "-", "1"}], ",", "y", ",", "z"}], "]"}]}], ")"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
    "+", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5", "^", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"y", "\[Equal]", "1"}], ",", 
             RowBox[{"y", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}], ",", 
             RowBox[{"z", "\[Equal]", "1"}], ",", 
             RowBox[{"z", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", "True"}], "]"}]}], 
        ")"}], "*", 
       RowBox[{"a", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ".", 
         RowBox[{"QAntiQEFieldA", "[", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"Nx", "/", "4"}], "+", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"3", "*", 
             RowBox[{"Nx", "/", "4"}]}], "-", "2"}], ",", "1", ",", "y", ",", 
           "z"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
    "+", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5", "^", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "\[Equal]", "1"}], ",", 
             RowBox[{"x", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}], ",", 
             RowBox[{"y", "\[Equal]", "1"}], ",", 
             RowBox[{"y", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", "True"}], "]"}]}], 
        ")"}], "*", 
       RowBox[{"a", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}], ".", 
         RowBox[{"QAntiQEFieldA", "[", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"Nx", "/", "4"}], "+", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"3", "*", 
             RowBox[{"Nx", "/", "4"}]}], "-", "2"}], ",", "x", ",", "y", ",", 
           
           RowBox[{"Nx", "-", "1"}]}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
    "+", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5", "^", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "\[Equal]", "1"}], ",", 
             RowBox[{"x", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}], ",", 
             RowBox[{"y", "\[Equal]", "1"}], ",", 
             RowBox[{"y", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", "True"}], "]"}]}], 
        ")"}], "*", 
       RowBox[{"a", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}], ".", 
         RowBox[{"QAntiQEFieldA", "[", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"Nx", "/", "4"}], "+", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"3", "*", 
             RowBox[{"Nx", "/", "4"}]}], "-", "2"}], ",", "x", ",", "y", ",", 
           "1"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8206529918723907`*^9, 3.820652997964714*^9}, {
  3.8206533377404137`*^9, 3.820653389597022*^9}, {3.820654784755382*^9, 
  3.820654826607841*^9}, {3.820654884965527*^9, 3.820654929056694*^9}, {
  3.820654959585209*^9, 3.8206549954432096`*^9}, {3.820655067011818*^9, 
  3.820655076403409*^9}, {3.820655705409318*^9, 3.820655771472495*^9}, {
  3.82065594637029*^9, 3.820655997141822*^9}, {3.820656105029129*^9, 
  3.820656105912017*^9}, {3.820656776139289*^9, 3.820656802481689*^9}, {
  3.820657140858554*^9, 3.8206571524993*^9}, {3.820817335952449*^9, 
  3.820817358876595*^9}, {3.820818595972136*^9, 3.8208185964523773`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"5a06859b-b6da-49fa-9c45-71cb4e358018"],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"Style", "[", 
    RowBox[{
    "\"\<Charge in total volume - unsymmetric pos (Analytic E, discrete Int):\
\>\"", ",", "Large"}], "]"}], ",", 
   RowBox[{"Style", "[", 
    RowBox[{"DiscreteIntergalGaussFullVolUSymPosA", ",", "Large"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.820657553495193*^9, 3.8206575964439383`*^9}, {
  3.8207204928998833`*^9, 3.8207205101172667`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"ab9cfa01-0067-4de0-badb-b95565fbbd0c"],

Cell[BoxData[
 RowBox[{"DiscreteIntergalGaussHalfVolUSymPosA", "=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5", "^", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "\[Equal]", "1"}], ",", 
             RowBox[{"x", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}], ",", 
             RowBox[{"z", "\[Equal]", "1"}], ",", 
             RowBox[{"z", "\[Equal]", 
              RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", "True"}], "]"}]}], 
        ")"}], "*", 
       RowBox[{"a", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ".", 
         RowBox[{"QAntiQEFieldA", "[", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"Nx", "/", "4"}], "+", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"3", "*", 
             RowBox[{"Nx", "/", "4"}]}], "-", "2"}], ",", "x", ",", "1", ",", 
           "z"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1", ",", 
        RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
    "+", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5", "^", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "\[Equal]", "1"}], ",", 
             RowBox[{"x", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}], ",", 
             RowBox[{"z", "\[Equal]", "1"}], ",", 
             RowBox[{"z", "\[Equal]", 
              RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", "True"}], "]"}]}], 
        ")"}], "*", 
       RowBox[{"a", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ".", 
         RowBox[{"QAntiQEFieldA", "[", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"Nx", "/", "4"}], "+", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"3", "*", 
             RowBox[{"Nx", "/", "4"}]}], "-", "2"}], ",", "x", ",", 
           RowBox[{"Nx", "-", "1"}], ",", "z"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1", ",", 
        RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
    "+", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5", "^", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"y", "\[Equal]", "1"}], ",", 
             RowBox[{"y", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}], ",", 
             RowBox[{"z", "\[Equal]", "1"}], ",", 
             RowBox[{"z", "\[Equal]", 
              RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", "True"}], "]"}]}], 
        ")"}], "*", 
       RowBox[{"a", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], ".", 
         RowBox[{"QAntiQEFieldA", "[", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"Nx", "/", "4"}], "+", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"3", "*", 
             RowBox[{"Nx", "/", "4"}]}], "-", "2"}], ",", 
           RowBox[{"Nx", "-", "1"}], ",", "y", ",", "z"}], "]"}]}], ")"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1", ",", 
        RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
    "+", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5", "^", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"y", "\[Equal]", "1"}], ",", 
             RowBox[{"y", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}], ",", 
             RowBox[{"z", "\[Equal]", "1"}], ",", 
             RowBox[{"z", "\[Equal]", 
              RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", "True"}], "]"}]}], 
        ")"}], "*", 
       RowBox[{"a", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ".", 
         RowBox[{"QAntiQEFieldA", "[", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"Nx", "/", "4"}], "+", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"3", "*", 
             RowBox[{"Nx", "/", "4"}]}], "-", "2"}], ",", "1", ",", "y", ",", 
           "z"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1", ",", 
        RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
    "+", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5", "^", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "\[Equal]", "1"}], ",", 
             RowBox[{"x", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}], ",", 
             RowBox[{"y", "\[Equal]", "1"}], ",", 
             RowBox[{"y", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", "True"}], "]"}]}], 
        ")"}], "*", 
       RowBox[{"a", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}], ".", 
         RowBox[{"QAntiQEFieldA", "[", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"Nx", "/", "4"}], "+", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"3", "*", 
             RowBox[{"Nx", "/", "4"}]}], "-", "2"}], ",", "x", ",", "y", ",", 
           
           RowBox[{"Nx", "/", "2"}]}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
    "+", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5", "^", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "\[Equal]", "1"}], ",", 
             RowBox[{"x", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}], ",", 
             RowBox[{"y", "\[Equal]", "1"}], ",", 
             RowBox[{"y", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", "True"}], "]"}]}], 
        ")"}], "*", 
       RowBox[{"a", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}], ".", 
         RowBox[{"QAntiQEFieldA", "[", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"Nx", "/", "4"}], "+", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"3", "*", 
             RowBox[{"Nx", "/", "4"}]}], "-", "2"}], ",", "x", ",", "y", ",", 
           "1"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", 
        RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.820656010260392*^9, 3.820656109867909*^9}, {
  3.820656815280077*^9, 3.820656837184477*^9}, {3.8206571550410957`*^9, 
  3.8206571574070168`*^9}, {3.82081737192095*^9, 3.8208173938755903`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"24ac62ac-37b6-454e-9901-a59fe85a6c2e"],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"Style", "[", 
    RowBox[{
    "\"\<Charge in lower half-z volume - unsymmetric pos (Analytic E, \
discrete Int):\>\"", ",", "Large"}], "]"}], ",", 
   RowBox[{"Style", "[", 
    RowBox[{"DiscreteIntergalGaussHalfVolUSymPosA", ",", "Large"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.820657605491749*^9, 3.820657616003096*^9}, {
  3.820720515689148*^9, 3.820720520245832*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"69f86015-41e4-43f0-8c48-3a54cdd1f749"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<As next step we visualize the energy density obstained, which is \
proportional to E^2 in this scenario where all B fields vanish.\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->"In[54]:=",ExpressionUUID->"d8d10c51-3f94-4d78-977f-e887992e0b9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiscreteQAntiQEnergyA", "=", 
   RowBox[{"Map", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "^", "2"}]}], "]"}], "}"}]}], 
       "]"}], "&"}], ",", "DiscreteQAntiQEFieldA"}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.820470105906807*^9, 3.820470116866716*^9}, {
  3.820470165566935*^9, 3.8204701933244133`*^9}, {3.82047024295074*^9, 
  3.820470244679022*^9}, {3.820646575988064*^9, 3.820646601561721*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"94468bfc-c774-40f8-8f2c-bd0ed145b824"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiscreteQAntiQ2dNrgSlicesA", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "^", "2"}]}], "]"}], "}"}]}], 
       "]"}], "&"}], ",", "DiscreteQAntiQEFieldA"}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.82046853861353*^9, 3.820468548944089*^9}, 
   3.820470076202874*^9, {3.820470203625978*^9, 3.820470217674542*^9}, {
   3.820470280307233*^9, 3.820470281642745*^9}, {3.820646588051409*^9, 
   3.820646602627339*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"9ff49a9e-fc0c-4e05-9081-09b23fc9778a"],

Cell[BoxData[
 RowBox[{"ListDensityPlot3D", "[", 
  RowBox[{"DiscreteQAntiQEnergyA", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1000"}], "}"}]}], ",", 
   RowBox[{"OpacityFunctionScaling", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8204701260768147`*^9, 3.820470126303855*^9}, 
   3.820647875317202*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"bd1a12f3-cb74-4ea4-9301-baf172fd5653"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Graphics3D", "[", 
    RowBox[{"{", 
     RowBox[{"Red", ",", 
      RowBox[{"Opacity", "[", ".5", "]"}], ",", 
      RowBox[{"Sphere", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Nx", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"Nx", "/", "4"}], "+", "2"}], ",", "0"}], "}"}], ",", 
        "0.2"}], "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"{", 
     RowBox[{"Green", ",", 
      RowBox[{"Opacity", "[", ".5", "]"}], ",", 
      RowBox[{"Sphere", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Nx", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"3", 
            RowBox[{"Nx", "/", "4"}]}], "-", "2"}], ",", "0"}], "}"}], ",", 
        "0.2"}], "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"ListPointPlot3D", "[", 
    RowBox[{
     RowBox[{"DiscreteQAntiQ2dNrgSlicesA", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "*", "Nx", "*", 
         "Nx"}]}], "]"}], "]"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.820470274620797*^9, 3.820470274890787*^9}, {
   3.820475047503171*^9, 3.820475048001667*^9}, 3.820647888909185*^9, {
   3.8207526695664377`*^9, 3.820752877273086*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"424e957e-7808-4151-9b82-593828eb14e5"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Note in the above point plot that the energy density is slightly \
skewed toward the neighboring charge.\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->"In[59]:=",ExpressionUUID->"c3d44af4-0893-469d-94bc-4f5c9aec2392"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Find Eigenvectors with positive Eigenvalues that has components in the \
yz plane\>\"", ";"}],
  Background->GrayLevel[0.85]]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282291133655*^9}, {
  3.819283749833105*^9, 3.8192837746446867`*^9}, {3.820136435666171*^9, 
  3.820136441422764*^9}, {3.82013695725564*^9, 3.8201369698513203`*^9}, {
  3.820138656334587*^9, 3.82013865998287*^9}},
 Background->GrayLevel[0.85],
 CellLabel->"In[60]:=",ExpressionUUID->"967837e4-2525-4a71-8322-6d5a719d274f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"StressEnergyQAntiQEFieldSymA2", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "*", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "-", 
             RowBox[{"0.5", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "^", "2"}]}], ")"}]}]}], 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}]},
           {
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "*", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "-", 
             RowBox[{"0.5", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "^", "2"}]}], ")"}]}]}], 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}]},
           {
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], "*", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], "-", 
             RowBox[{"0.5", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "^", "2"}]}], ")"}]}]}]}
          }], "\[NoBreak]", ")"}]}], "}"}], "&"}], ",", 
     "DiscreteQAntiQEFieldA"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8209285992994747`*^9, 3.820928733310677*^9}, {
   3.821074495667604*^9, 3.8210744971519613`*^9}, 3.821074537302567*^9},
 CellLabel->"In[61]:=",ExpressionUUID->"3ad60e9e-36cc-414b-8962-6f3465035d55"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"StressEnergyQAntiQEFieldSymA2", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "*", "Nx", "*", 
        "Nx"}]}], "]"}], "]"}], "[", 
    RowBox[{"[", "120", "]"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.820928743399654*^9, 3.820928743826194*^9}, {
   3.821072700778161*^9, 3.8210727044172564`*^9}, 3.821074499883215*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"1e1240ad-d8ee-4603-9489-e94610674fdc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Eigensystem", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"StressEnergyQAntiQEFieldSymA2", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "*", "Nx", "*", 
         "Nx"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "120", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8210727686167927`*^9, 3.821072780428989*^9}, 
   3.821074501843938*^9},
 CellLabel->"In[63]:=",ExpressionUUID->"30ffe161-2a1a-47d2-b796-fd575406cf15"],

Cell[BoxData[
 RowBox[{
  RowBox[{"StressEnergy3DEvalsA", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Eigensystem", "[", 
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "&"}], ",", 
     "StressEnergyQAntiQEFieldSymA2"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.819728560658869*^9, 3.8197286810453568`*^9}, {
   3.819728767711738*^9, 3.819728768671866*^9}, {3.819728852686447*^9, 
   3.819728871704611*^9}, {3.819728907517695*^9, 3.819728945636219*^9}, {
   3.819728986445532*^9, 3.819728988445838*^9}, {3.81972902661134*^9, 
   3.8197290306316853`*^9}, {3.819729380698332*^9, 3.819729482580639*^9}, {
   3.820138718975348*^9, 3.820138722056714*^9}, {3.820231702315329*^9, 
   3.820231703915223*^9}, 3.820928321076564*^9, {3.821072193836852*^9, 
   3.8210722150133553`*^9}, {3.821072785899151*^9, 3.8210727892855864`*^9}, {
   3.821074502067374*^9, 3.8210745022485533`*^9}, 3.8210745568228703`*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"2a380b26-68a7-4280-bca6-47f1344808df"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"StressEnergy3DEvalsA", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "*", "Nx", "*", 
       "Nx"}]}], "]"}], "]"}], "[", 
   RowBox[{"[", "128", "]"}], "]"}], "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.820929050071898*^9, 3.820929054462678*^9}, {
   3.820929460754231*^9, 3.820929462034603*^9}, {3.820942225864646*^9, 
   3.820942241156365*^9}, 3.821074502454996*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"b5d37d6b-70e5-4a09-afc4-7c3a58fa6b62"],

Cell[BoxData[
 RowBox[{
  RowBox[{"StressEnergy3DEvecsMatA", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Eigensystem", "[", 
           RowBox[{"#1", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}], "&"}], ",", 
     "StressEnergyQAntiQEFieldSymA2"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.819729490417583*^9, 3.819729501514736*^9}, {
   3.819729921613063*^9, 3.819729923415132*^9}, {3.819976595126808*^9, 
   3.819976595405533*^9}, {3.82013872386425*^9, 3.820138725811769*^9}, {
   3.8202317055741377`*^9, 3.820231706933612*^9}, 3.8209283318383417`*^9, {
   3.821072195672167*^9, 3.821072216176587*^9}, {3.82107280000642*^9, 
   3.821072804817895*^9}, {3.821074502655405*^9, 3.821074502826551*^9}, 
   3.821074558125434*^9},
 CellLabel->"In[66]:=",ExpressionUUID->"0d41e666-cbb2-42dc-8b49-431d8f09ab66"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"StressEnergy3DEvecsMatA", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "*", "Nx", "*", 
        "Nx"}]}], "]"}], "]"}], "[", 
    RowBox[{"[", "120", "]"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.820237496494833*^9, 3.820237496703092*^9}, {
   3.820480719585841*^9, 3.820480720441112*^9}, 3.820491056458338*^9, {
   3.8204912190759583`*^9, 3.820491219272183*^9}, 3.821074502996643*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"1951b43a-5d93-4885-b10c-ebdc413ca288"],

Cell[BoxData[
 RowBox[{
  RowBox[{"StressEnergy3DEvecsA", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "&"}], ",", 
     "StressEnergy3DEvecsMatA"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8199766032304707`*^9, 3.819976700452835*^9}, {
  3.8201387278078117`*^9, 3.820138731284821*^9}, {3.820231708200006*^9, 
  3.820231710769763*^9}, {3.821072202258304*^9, 3.8210722043061*^9}, {
  3.821074503172771*^9, 3.821074503345093*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"ec6f47eb-40da-45bf-9083-b1a37e4f9d43"],

Cell[BoxData[
 RowBox[{
  RowBox[{"StressEnergy3DEvecsA", "[", 
   RowBox[{"[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
     
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "*", "Nx", "*", "Nx"}]}],
     "]"}], "]"}], "[", 
  RowBox[{"[", "120", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.820236997201962*^9, 3.820237011320973*^9}, {
   3.8209283651142197`*^9, 3.8209283768591547`*^9}, 3.821074503523967*^9},
 CellLabel->"In[69]:=",ExpressionUUID->"b81d2420-469b-4dbc-92d8-1258490e8273"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MultEV", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.820928456628875*^9, 3.820928459266411*^9}, {
  3.820929065364045*^9, 3.820929065550501*^9}, {3.820943096965282*^9, 
  3.8209431108222733`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"e2f79561-6be4-4dcd-9059-2aa88e407b0b"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"StressEnergy3DEvecsYZPlanePosA", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"StressEnergy3DEvecsYZPlaneNegA", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"k", "=", "1"}]}], ",", 
   RowBox[{"k", "\[LessEqual]", 
    RowBox[{"Length", "[", "StressEnergy3DEvecsA", "]"}]}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WhichEval", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"StressEnergy3DEvalsA", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], ">", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"WhichDir", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"StressEnergy3DEvecsA", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"l", "+", "1"}], "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}], "<", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"k", ",", " ", "WhichEval", ",", " ", 
        RowBox[{"Map", "[", 
         RowBox[{"Not", ",", "WhichEval"}], "]"}], ",", " ", "WhichDir"}], 
       "]"}], ";"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"cntPos", "=", "0"}], ";", "\[IndentingNewLine]", 
    RowBox[{"cntNeg", "=", "0"}], ";", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "\[LessEqual]", "3"}], ",", 
      RowBox[{"j", "++"}], ",", " ", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"WhichEval", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "&&", 
          RowBox[{"WhichDir", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "&&", 
          RowBox[{"cntPos", "\[Equal]", "0"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"StressEnergy3DEvecsYZPlanePosA", ",", 
            RowBox[{"{", " ", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"StressEnergy3DEvecsA", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;"}], "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MultEV", "\[Equal]", "1"}], ",", 
                 RowBox[{"Sqrt", "[", 
                  RowBox[{"Abs", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"StressEnergy3DEvalsA", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", "1"}], 
                "]"}], "*", 
               RowBox[{
                RowBox[{
                 RowBox[{"StressEnergy3DEvecsA", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "[", 
                 RowBox[{"[", " ", 
                  RowBox[{"j", " ", "+", "1"}], "]"}], "]"}], "[", 
                RowBox[{"[", " ", 
                 RowBox[{"2", ";;", "3"}], " ", "]"}], "]"}]}]}], "  ", 
             "}"}]}], "]"}], ";", 
          RowBox[{"cntPos", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Not", "[", 
           RowBox[{"WhichEval", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "]"}], "&&", 
          RowBox[{"WhichDir", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "&&", 
          RowBox[{"cntNeg", "\[Equal]", "0"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"StressEnergy3DEvecsYZPlaneNegA", ",", 
            RowBox[{"{", " ", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"StressEnergy3DEvecsA", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;"}], "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MultEV", "\[Equal]", "1"}], ",", 
                 RowBox[{"Sqrt", "[", 
                  RowBox[{"Abs", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"StressEnergy3DEvalsA", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", "1"}], 
                "]"}], "*", 
               RowBox[{
                RowBox[{
                 RowBox[{"StressEnergy3DEvecsA", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "[", 
                 RowBox[{"[", " ", 
                  RowBox[{"j", " ", "+", "1"}], "]"}], "]"}], "[", 
                RowBox[{"[", " ", 
                 RowBox[{"2", ";;", "3"}], " ", "]"}], "]"}]}]}], "  ", 
             "}"}]}], "]"}], ";", " ", 
          RowBox[{"cntNeg", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
       ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{
  3.8201388154588823`*^9, {3.820138902416061*^9, 3.820139173303244*^9}, {
   3.820139231229272*^9, 3.820139292773663*^9}, {3.820139406103134*^9, 
   3.820139503590178*^9}, {3.82013970804751*^9, 3.820139733360385*^9}, {
   3.820139788005664*^9, 3.820139930412231*^9}, {3.820149068479992*^9, 
   3.820149068788966*^9}, {3.8204715233368464`*^9, 3.8204715461037483`*^9}, {
   3.820472040426907*^9, 3.8204720829996023`*^9}, {3.820472161700047*^9, 
   3.820472231324839*^9}, {3.8204727233685427`*^9, 3.8204727616093073`*^9}, {
   3.820472907322509*^9, 3.820472924870614*^9}, {3.820473401161138*^9, 
   3.820473416610223*^9}, {3.820473650809794*^9, 3.8204736580882263`*^9}, {
   3.820473924741139*^9, 3.820473931332028*^9}, {3.82047410431324*^9, 
   3.820474141096488*^9}, {3.820475883794581*^9, 3.82047588410526*^9}, {
   3.820476248707018*^9, 3.8204762558625174`*^9}, {3.8204763916313*^9, 
   3.8204764071792*^9}, {3.820478599990163*^9, 3.820478642118165*^9}, {
   3.820478684815777*^9, 3.8204787202555923`*^9}, {3.82047879072965*^9, 
   3.820478808228055*^9}, {3.8204795567613564`*^9, 3.820479610399288*^9}, {
   3.820480133841617*^9, 3.8204801339693413`*^9}, {3.820487496388817*^9, 
   3.820487497391054*^9}, {3.820488015024253*^9, 3.8204880165698442`*^9}, 
   3.82048997310728*^9, {3.820490978923695*^9, 3.820491006916456*^9}, {
   3.8209296349720182`*^9, 3.8209296375333138`*^9}, {3.821074503691688*^9, 
   3.821074506154056*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"3db85ca4-3009-471b-b1f4-1ebde5484c80"],

Cell[BoxData[
 RowBox[{"PYZ1A", "=", 
  RowBox[{"ListVectorPlot", "[", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], ",", 
      RowBox[{"Select", "[", 
       RowBox[{"StressEnergy3DEvecsYZPlanePosA", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
          RowBox[{"(", 
           RowBox[{"Nx", "/", "2"}], ")"}]}], "&"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
    RowBox[{"VectorMarkers", "\[Rule]", 
     RowBox[{"{", "\"\<DoubleDart\>\"", "}"}]}], ",", " ", 
    RowBox[{"VectorScale", "\[Rule]", "Medium"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821073142569046*^9, 3.8210731555845947`*^9}, {
  3.821073212997888*^9, 3.821073264420211*^9}, {3.8210732966922894`*^9, 
  3.821073325467822*^9}, {3.8210733610415163`*^9, 3.821073361350918*^9}, {
  3.821074259456417*^9, 3.8210742595250587`*^9}, {3.82107450669057*^9, 
  3.821074507271924*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"70f42f08-6d61-49c1-b114-7691183d3543"],

Cell[BoxData[
 RowBox[{"PYZ1APRL", "=", 
  RowBox[{"ListVectorPlot", "[", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], ",", 
      RowBox[{"Select", "[", 
       RowBox[{"StressEnergy3DEvecsYZPlanePosA", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
          RowBox[{"(", 
           RowBox[{"Nx", "/", "2"}], ")"}]}], "&"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
    RowBox[{"VectorMarkers", "\[Rule]", 
     RowBox[{"{", "\"\<DoubleDart\>\"", "}"}]}], ",", " ", 
    RowBox[{"VectorScale", "\[Rule]", "Large"}], ",", 
    RowBox[{"VectorStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Opacity", "[", "1", "]"}], ",", "Red", ",", 
       RowBox[{"AbsoluteThickness", "[", "15", "]"}]}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Nx", "/", "4"}], ",", 
         RowBox[{"3", "*", 
          RowBox[{"Nx", "/", "4"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "2"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<y\>\"", ",", "\"\<z\>\""}], "}"}]}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
         RowBox[{"Darker", "[", "Gray", "]"}], ",", 
         RowBox[{"FontSize", "\[Rule]", "30"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
         RowBox[{"Darker", "[", "Gray", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821097362300996*^9, 3.821097363740716*^9}, {
  3.821097394883669*^9, 3.821097410471716*^9}, {3.821098005645894*^9, 
  3.821098020595496*^9}, {3.8219539875796967`*^9, 3.8219540132927513`*^9}, {
  3.821954062963422*^9, 3.821954072065411*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"e36c7e40-4dee-4b18-93f6-2557884e581d"],

Cell[BoxData[
 RowBox[{"PYZ1APRLTransp", "=", 
  RowBox[{"ListVectorPlot", "[", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], ",", 
      RowBox[{"Select", "[", 
       RowBox[{"StressEnergy3DEvecsYZPlanePosA", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
          RowBox[{"(", 
           RowBox[{"Nx", "/", "2"}], ")"}]}], "&"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
    RowBox[{"VectorMarkers", "\[Rule]", 
     RowBox[{"{", "\"\<DoubleDart\>\"", "}"}]}], ",", " ", 
    RowBox[{"VectorScale", "\[Rule]", "Large"}], ",", 
    RowBox[{"VectorStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Opacity", "[", "0.5", "]"}], ",", "Red", ",", 
       RowBox[{"AbsoluteThickness", "[", "15", "]"}]}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Nx", "/", "4"}], ",", 
         RowBox[{"3", "*", 
          RowBox[{"Nx", "/", "4"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "2"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<y\>\"", ",", "\"\<z\>\""}], "}"}]}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
         RowBox[{"Darker", "[", "Gray", "]"}], ",", 
         RowBox[{"FontSize", "\[Rule]", "30"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
         RowBox[{"Darker", "[", "Gray", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8219542426245823`*^9, 3.821954245510425*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"15fe5254-30b0-4beb-b4f4-22dfaee54fc2"],

Cell[BoxData[
 RowBox[{"PYZ2A", "=", 
  RowBox[{"ListVectorPlot", "[", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], ",", 
      RowBox[{"Select", "[", 
       RowBox[{"StressEnergy3DEvecsYZPlaneNegA", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
          RowBox[{"(", 
           RowBox[{"Nx", "/", "2"}], ")"}]}], "&"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
    RowBox[{"VectorMarkers", "\[Rule]", "\"\<Spindle\>\""}], ",", 
    RowBox[{"VectorStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", 
       RowBox[{"Opacity", "[", "0.5", "]"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.8204910281770267`*^9, {3.8204911053106413`*^9, 3.82049110799761*^9}, {
   3.820928481237287*^9, 3.820928487540861*^9}, 3.820941803317013*^9, {
   3.820942301914412*^9, 3.820942309181538*^9}, {3.82107318974234*^9, 
   3.8210732099402933`*^9}, {3.8210733392404547`*^9, 3.821073363473857*^9}, {
   3.821074260772657*^9, 3.821074260855136*^9}, {3.8210745075631332`*^9, 
   3.8210745077757483`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"b76766da-dee4-4e8c-a6c1-b8c0aedfb5af"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"PYZ2A", ",", "PYZ1A"}], "]"}]], "Input",
 CellChangeTimes->{{3.8210731953767853`*^9, 3.821073199234619*^9}, {
  3.821073365629251*^9, 3.821073368006226*^9}, {3.821074262066593*^9, 
  3.821074263478546*^9}, {3.821074507970243*^9, 3.821074508139247*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"4543c6be-93cf-4bfc-824e-4a3e9174712e"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "StressEnergy3DEvecsXZPlanePosA", ",", "StressEnergy3DEvecsXZPlaneNegA"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.820930403212627*^9, 3.820930408519693*^9}, {
  3.8210745083324947`*^9, 3.821074508482937*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"3234aedb-e678-44af-90ae-455b2a114a77"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"StressEnergy3DEvecsXZPlanePosA", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"StressEnergy3DEvecsXZPlaneNegA", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"k", "=", "1"}]}], ",", 
   RowBox[{"k", "\[LessEqual]", 
    RowBox[{"Length", "[", "StressEnergy3DEvecsA", "]"}]}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WhichEval", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"StressEnergy3DEvalsA", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], ">", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"WhichDir", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"StressEnergy3DEvecsA", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"l", "+", "1"}], "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}], "<", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"k", ",", " ", "WhichEval", ",", " ", 
        RowBox[{"Map", "[", 
         RowBox[{"Not", ",", "WhichEval"}], "]"}], ",", " ", "WhichDir"}], 
       "]"}], ";"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"cntPos", "=", "0"}], ";", "\[IndentingNewLine]", 
    RowBox[{"cntNeg", "=", "0"}], ";", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "\[LessEqual]", "3"}], ",", 
      RowBox[{"j", "++"}], ",", " ", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"WhichEval", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "&&", 
          RowBox[{"WhichDir", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "&&", 
          RowBox[{"cntPos", "\[Equal]", "0"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"StressEnergy3DEvecsXZPlanePosA", ",", 
            RowBox[{"{", " ", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"StressEnergy3DEvecsA", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;"}], "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MultEV", "\[Equal]", "1"}], ",", 
                 RowBox[{"Sqrt", "[", 
                  RowBox[{"Abs", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"StressEnergy3DEvalsA", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", "1"}], 
                "]"}], "*", 
               RowBox[{
                RowBox[{
                 RowBox[{"StressEnergy3DEvecsA", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "[", 
                 RowBox[{"[", " ", 
                  RowBox[{"j", " ", "+", "1"}], "]"}], "]"}], "[", 
                RowBox[{"[", " ", 
                 RowBox[{"1", ";;", "3", ";;", "2"}], " ", "]"}], "]"}]}]}], 
             "  ", "}"}]}], "]"}], ";", 
          RowBox[{"cntPos", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Not", "[", 
           RowBox[{"WhichEval", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "]"}], "&&", 
          RowBox[{"WhichDir", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "&&", 
          RowBox[{"cntNeg", "\[Equal]", "0"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"StressEnergy3DEvecsXZPlaneNegA", ",", 
            RowBox[{"{", " ", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"StressEnergy3DEvecsA", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;"}], "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MultEV", "\[Equal]", "1"}], ",", 
                 RowBox[{"Sqrt", "[", 
                  RowBox[{"Abs", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"StressEnergy3DEvalsA", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", "1"}], 
                "]"}], "*", 
               RowBox[{
                RowBox[{
                 RowBox[{"StressEnergy3DEvecsA", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "[", 
                 RowBox[{"[", " ", 
                  RowBox[{"j", " ", "+", "1"}], "]"}], "]"}], "[", 
                RowBox[{"[", " ", 
                 RowBox[{"1", ";;", "3", ";;", "2"}], " ", "]"}], "]"}]}]}], 
             "  ", "}"}]}], "]"}], ";", " ", 
          RowBox[{"cntNeg", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
       ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{
  3.8201388154588823`*^9, {3.820138902416061*^9, 3.820139173303244*^9}, {
   3.820139231229272*^9, 3.820139292773663*^9}, {3.820139406103134*^9, 
   3.820139503590178*^9}, {3.82013970804751*^9, 3.820139733360385*^9}, {
   3.820139788005664*^9, 3.820139930412231*^9}, {3.820149068479992*^9, 
   3.820149068788966*^9}, {3.8204715233368464`*^9, 3.8204715461037483`*^9}, {
   3.820472040426907*^9, 3.8204720829996023`*^9}, {3.820472161700047*^9, 
   3.820472231324839*^9}, {3.8204727233685427`*^9, 3.8204727616093073`*^9}, {
   3.820472907322509*^9, 3.820472924870614*^9}, {3.820473401161138*^9, 
   3.820473416610223*^9}, {3.820473650809794*^9, 3.8204736580882263`*^9}, {
   3.820473924741139*^9, 3.820473931332028*^9}, {3.82047410431324*^9, 
   3.820474141096488*^9}, {3.820475883794581*^9, 3.82047588410526*^9}, {
   3.820476248707018*^9, 3.8204762558625174`*^9}, {3.8204763916313*^9, 
   3.8204764071792*^9}, {3.820478599990163*^9, 3.820478642118165*^9}, {
   3.820478684815777*^9, 3.8204787202555923`*^9}, {3.82047879072965*^9, 
   3.820478808228055*^9}, {3.8204795567613564`*^9, 3.820479610399288*^9}, {
   3.820480133841617*^9, 3.8204801339693413`*^9}, {3.820487496388817*^9, 
   3.820487497391054*^9}, {3.820488015024253*^9, 3.8204880165698442`*^9}, 
   3.82048997310728*^9, {3.820490978923695*^9, 3.820491006916456*^9}, {
   3.8209296349720182`*^9, 3.8209296375333138`*^9}, {3.820930052004086*^9, 
   3.8209300773558187`*^9}, {3.820930359338461*^9, 3.820930369496544*^9}, {
   3.821074508618703*^9, 3.821074510977927*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"3103dbe0-e719-4984-b6a1-83534f6ec9f4"],

Cell[BoxData[
 RowBox[{"PXZ1A", "=", 
  RowBox[{"ListVectorPlot", "[", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "3", ";;", "2"}], "]"}], "]"}], ",", 
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], ",", 
      RowBox[{"Select", "[", 
       RowBox[{"StressEnergy3DEvecsXZPlanePosA", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
          RowBox[{"(", 
           RowBox[{"Nx", "/", "2"}], ")"}]}], "&"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
    RowBox[{"VectorMarkers", "\[Rule]", 
     RowBox[{"{", "\"\<DoubleDart\>\"", "}"}]}], ",", " ", 
    RowBox[{"VectorScale", "\[Rule]", "Medium"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821073142569046*^9, 3.8210731555845947`*^9}, {
  3.821073212997888*^9, 3.821073264420211*^9}, {3.8210732966922894`*^9, 
  3.821073325467822*^9}, {3.8210733610415163`*^9, 3.821073405647564*^9}, {
  3.821074266791212*^9, 3.821074266865011*^9}, {3.821074511736886*^9, 
  3.8210745120588703`*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"b1583662-c667-49d6-b38e-4104928a33ce"],

Cell[BoxData[
 RowBox[{"PXZ2A", "=", 
  RowBox[{"ListVectorPlot", "[", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "3", ";;", "2"}], "]"}], "]"}], ",", 
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], ",", 
      RowBox[{"Select", "[", 
       RowBox[{"StressEnergy3DEvecsXZPlaneNegA", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
          RowBox[{"(", 
           RowBox[{"Nx", "/", "2"}], ")"}]}], "&"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
    RowBox[{"VectorMarkers", "\[Rule]", "\"\<Spindle\>\""}], ",", 
    RowBox[{"VectorStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", 
       RowBox[{"Opacity", "[", "0.5", "]"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.8204910281770267`*^9, {3.8204911053106413`*^9, 3.82049110799761*^9}, {
   3.820928481237287*^9, 3.820928487540861*^9}, 3.820941803317013*^9, {
   3.820942301914412*^9, 3.820942309181538*^9}, {3.82107318974234*^9, 
   3.8210732099402933`*^9}, {3.8210733392404547`*^9, 3.821073415144519*^9}, {
   3.82107426790119*^9, 3.821074267966634*^9}, {3.821074512465115*^9, 
   3.821074513076833*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"523d8568-80ba-47ff-89f6-14468521016c"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"PXZ2A", ",", "PXZ1A"}], "]"}]], "Input",
 CellChangeTimes->{{3.8210731953767853`*^9, 3.821073199234619*^9}, {
  3.821073365629251*^9, 3.821073397986327*^9}, {3.821074269102503*^9, 
  3.821074270265818*^9}, {3.8210745133748007`*^9, 3.8210745143754797`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"c8d87937-b7ad-4a33-b5c0-d07a488965a3"],

Cell[BoxData[
 StyleBox[
  RowBox[{"\"\<Now check what the Euclidean EST has to say:\>\"", ";"}],
  Background->GrayLevel[0.85]]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282291133655*^9}, {
  3.819283749833105*^9, 3.8192837746446867`*^9}, {3.820136435666171*^9, 
  3.820136441422764*^9}, {3.82013695725564*^9, 3.8201369698513203`*^9}, {
  3.820138656334587*^9, 3.82013865998287*^9}, {3.821077718966289*^9, 
  3.821077740482169*^9}},
 Background->GrayLevel[0.85],
 CellLabel->"In[82]:=",ExpressionUUID->"a157c894-5c8b-4c06-a86e-3886e2f0dc54"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EuclideanStressEnergyQAntiQEFieldSymA2", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "*", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "+", 
             RowBox[{"0.5", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "^", "2"}]}], ")"}]}]}], 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}]},
           {
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "*", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "+", 
             RowBox[{"0.5", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "^", "2"}]}], ")"}]}]}], 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}]},
           {
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], "*", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], "+", 
             RowBox[{"0.5", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "^", "2"}]}], ")"}]}]}]}
          }], "\[NoBreak]", ")"}]}], "}"}], "&"}], ",", 
     "DiscreteQAntiQEFieldA"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8209285992994747`*^9, 3.820928733310677*^9}, {
   3.821074495667604*^9, 3.8210744971519613`*^9}, 3.821074537302567*^9, {
   3.821077764720674*^9, 3.821077775267997*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"9e6ba929-b01a-4383-8900-71d693291d1c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EuclideanStressEnergy3DEvalsA", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Eigensystem", "[", 
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "&"}], ",", 
     "EuclideanStressEnergyQAntiQEFieldSymA2"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.819728560658869*^9, 3.8197286810453568`*^9}, {
   3.819728767711738*^9, 3.819728768671866*^9}, {3.819728852686447*^9, 
   3.819728871704611*^9}, {3.819728907517695*^9, 3.819728945636219*^9}, {
   3.819728986445532*^9, 3.819728988445838*^9}, {3.81972902661134*^9, 
   3.8197290306316853`*^9}, {3.819729380698332*^9, 3.819729482580639*^9}, {
   3.820138718975348*^9, 3.820138722056714*^9}, {3.820231702315329*^9, 
   3.820231703915223*^9}, 3.820928321076564*^9, {3.821072193836852*^9, 
   3.8210722150133553`*^9}, {3.821072785899151*^9, 3.8210727892855864`*^9}, {
   3.821074502067374*^9, 3.8210745022485533`*^9}, 3.8210745568228703`*^9, {
   3.821077893188242*^9, 3.821077895040063*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"b53728e8-55de-4352-8376-fdfbf8d5a6c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EuclideanStressEnergy3DEvalsA", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "*", "Nx", "*", 
       "Nx"}]}], "]"}], "]"}], "[", 
   RowBox[{"[", "128", "]"}], "]"}], "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.821077909773234*^9, 3.82107791347372*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"4e960901-4082-45a1-9981-f44cc8f1cbf5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EuclideanStressEnergy3DEvecsMatA", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Eigensystem", "[", 
           RowBox[{"#1", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}], "&"}], ",", 
     "EuclideanStressEnergyQAntiQEFieldSymA2"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.819729490417583*^9, 3.819729501514736*^9}, {
   3.819729921613063*^9, 3.819729923415132*^9}, {3.819976595126808*^9, 
   3.819976595405533*^9}, {3.82013872386425*^9, 3.820138725811769*^9}, {
   3.8202317055741377`*^9, 3.820231706933612*^9}, 3.8209283318383417`*^9, {
   3.821072195672167*^9, 3.821072216176587*^9}, {3.82107280000642*^9, 
   3.821072804817895*^9}, {3.821074502655405*^9, 3.821074502826551*^9}, 
   3.821074558125434*^9, {3.82107782377212*^9, 3.8210778310847673`*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"d9103a31-ee78-412b-a5d9-1c9375a6637e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"EuclideanStressEnergy3DEvecsMatA", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "*", "Nx", "*", 
        "Nx"}]}], "]"}], "]"}], "[", 
    RowBox[{"[", "120", "]"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.820237496494833*^9, 3.820237496703092*^9}, {
   3.820480719585841*^9, 3.820480720441112*^9}, 3.820491056458338*^9, {
   3.8204912190759583`*^9, 3.820491219272183*^9}, 3.821074502996643*^9, 
   3.8210778279598007`*^9},
 CellLabel->"In[87]:=",ExpressionUUID->"4c1d92e1-fea1-4564-80e4-aff2ad5919c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EuclideanStressEnergy3DEvecsA", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "&"}], ",", 
     "StressEnergy3DEvecsMatA"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8199766032304707`*^9, 3.819976700452835*^9}, {
   3.8201387278078117`*^9, 3.820138731284821*^9}, {3.820231708200006*^9, 
   3.820231710769763*^9}, {3.821072202258304*^9, 3.8210722043061*^9}, {
   3.821074503172771*^9, 3.821074503345093*^9}, 3.821077828732007*^9},
 CellLabel->"In[88]:=",ExpressionUUID->"708151e6-57af-4d43-bf4b-4e75de4bc4e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EuclideanStressEnergy3DEvecsA", "[", 
   RowBox[{"[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
     
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "*", "Nx", "*", "Nx"}]}],
     "]"}], "]"}], "[", 
  RowBox[{"[", "120", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.820236997201962*^9, 3.820237011320973*^9}, {
   3.8209283651142197`*^9, 3.8209283768591547`*^9}, 3.821074503523967*^9, 
   3.821077829511599*^9},
 CellLabel->"In[89]:=",ExpressionUUID->"7df39549-e27a-4e03-9b57-34d0981191f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MultEV", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.820928456628875*^9, 3.820928459266411*^9}, {
  3.820929065364045*^9, 3.820929065550501*^9}, {3.820943096965282*^9, 
  3.8209431108222733`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"37d7ded6-c319-424a-844f-d230daffe2e4"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"EuclideanStressEnergy3DEvecsYZPlanePosA", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"EuclideanStressEnergy3DEvecsYZPlaneNegA", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"k", "=", "1"}]}], ",", 
   RowBox[{"k", "\[LessEqual]", 
    RowBox[{"Length", "[", "EuclideanStressEnergy3DEvecsA", "]"}]}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WhichEval", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"EuclideanStressEnergy3DEvalsA", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], ">", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"WhichDir", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"EuclideanStressEnergy3DEvecsA", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"l", "+", "1"}], "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}], "<", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"k", ",", " ", "WhichEval", ",", " ", 
        RowBox[{"Map", "[", 
         RowBox[{"Not", ",", "WhichEval"}], "]"}], ",", " ", "WhichDir"}], 
       "]"}], ";"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"cntPos", "=", "0"}], ";", "\[IndentingNewLine]", 
    RowBox[{"cntNeg", "=", "0"}], ";", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "\[LessEqual]", "3"}], ",", 
      RowBox[{"j", "++"}], ",", " ", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"WhichEval", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "&&", 
          RowBox[{"WhichDir", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "&&", 
          RowBox[{"cntPos", "\[Equal]", "0"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"EuclideanStressEnergy3DEvecsYZPlanePosA", ",", 
            RowBox[{"{", " ", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"EuclideanStressEnergy3DEvecsA", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;"}], "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MultEV", "\[Equal]", "1"}], ",", 
                 RowBox[{"Sqrt", "[", 
                  RowBox[{"Abs", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"EuclideanStressEnergy3DEvalsA", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", "1"}], 
                "]"}], "*", 
               RowBox[{
                RowBox[{
                 RowBox[{"EuclideanStressEnergy3DEvecsA", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "[", 
                 RowBox[{"[", " ", 
                  RowBox[{"j", " ", "+", "1"}], "]"}], "]"}], "[", 
                RowBox[{"[", " ", 
                 RowBox[{"2", ";;", "3"}], " ", "]"}], "]"}]}]}], "  ", 
             "}"}]}], "]"}], ";", 
          RowBox[{"cntPos", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Not", "[", 
           RowBox[{"WhichEval", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "]"}], "&&", 
          RowBox[{"WhichDir", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "&&", 
          RowBox[{"cntNeg", "\[Equal]", "0"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"EuclideanStressEnergy3DEvecsYZPlaneNegA", ",", 
            RowBox[{"{", " ", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"EuclideanStressEnergy3DEvecsA", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;"}], "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MultEV", "\[Equal]", "1"}], ",", 
                 RowBox[{"Sqrt", "[", 
                  RowBox[{"Abs", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"EuclideanStressEnergy3DEvalsA", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", "1"}], 
                "]"}], "*", 
               RowBox[{
                RowBox[{
                 RowBox[{"EuclideanStressEnergy3DEvecsA", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "[", 
                 RowBox[{"[", " ", 
                  RowBox[{"j", " ", "+", "1"}], "]"}], "]"}], "[", 
                RowBox[{"[", " ", 
                 RowBox[{"2", ";;", "3"}], " ", "]"}], "]"}]}]}], "  ", 
             "}"}]}], "]"}], ";", " ", 
          RowBox[{"cntNeg", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
       ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{
  3.8201388154588823`*^9, {3.820138902416061*^9, 3.820139173303244*^9}, {
   3.820139231229272*^9, 3.820139292773663*^9}, {3.820139406103134*^9, 
   3.820139503590178*^9}, {3.82013970804751*^9, 3.820139733360385*^9}, {
   3.820139788005664*^9, 3.820139930412231*^9}, {3.820149068479992*^9, 
   3.820149068788966*^9}, {3.8204715233368464`*^9, 3.8204715461037483`*^9}, {
   3.820472040426907*^9, 3.8204720829996023`*^9}, {3.820472161700047*^9, 
   3.820472231324839*^9}, {3.8204727233685427`*^9, 3.8204727616093073`*^9}, {
   3.820472907322509*^9, 3.820472924870614*^9}, {3.820473401161138*^9, 
   3.820473416610223*^9}, {3.820473650809794*^9, 3.8204736580882263`*^9}, {
   3.820473924741139*^9, 3.820473931332028*^9}, {3.82047410431324*^9, 
   3.820474141096488*^9}, {3.820475883794581*^9, 3.82047588410526*^9}, {
   3.820476248707018*^9, 3.8204762558625174`*^9}, {3.8204763916313*^9, 
   3.8204764071792*^9}, {3.820478599990163*^9, 3.820478642118165*^9}, {
   3.820478684815777*^9, 3.8204787202555923`*^9}, {3.82047879072965*^9, 
   3.820478808228055*^9}, {3.8204795567613564`*^9, 3.820479610399288*^9}, {
   3.820480133841617*^9, 3.8204801339693413`*^9}, {3.820487496388817*^9, 
   3.820487497391054*^9}, {3.820488015024253*^9, 3.8204880165698442`*^9}, 
   3.82048997310728*^9, {3.820490978923695*^9, 3.820491006916456*^9}, {
   3.8209296349720182`*^9, 3.8209296375333138`*^9}, {3.821074503691688*^9, 
   3.821074506154056*^9}, {3.821077836185287*^9, 3.8210778591827374`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"dc78339b-00f5-4580-9f33-2375149584d1"],

Cell[BoxData[
 RowBox[{"EuclideanPYZ1A", "=", 
  RowBox[{"ListVectorPlot", "[", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], ",", 
      RowBox[{"Select", "[", 
       RowBox[{"EuclideanStressEnergy3DEvecsYZPlanePosA", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
          RowBox[{"(", 
           RowBox[{"Nx", "/", "2"}], ")"}]}], "&"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
    RowBox[{"VectorMarkers", "\[Rule]", 
     RowBox[{"{", "\"\<DoubleDart\>\"", "}"}]}], ",", " ", 
    RowBox[{"VectorScale", "\[Rule]", "Medium"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821073142569046*^9, 3.8210731555845947`*^9}, {
  3.821073212997888*^9, 3.821073264420211*^9}, {3.8210732966922894`*^9, 
  3.821073325467822*^9}, {3.8210733610415163`*^9, 3.821073361350918*^9}, {
  3.821074259456417*^9, 3.8210742595250587`*^9}, {3.82107450669057*^9, 
  3.821074507271924*^9}, {3.821077940678259*^9, 3.821077946507066*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"c57f539e-9041-48f1-a339-0608724d842a"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\< Let us continue by computing the electric field between two sources \
using the \!\(\*StyleBox[\"numerical\",FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\" \
\",FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\"solution\",FontSlant-\
>\"Italic\",
FontVariations->{\"Underline\"->True}]\) of Gauss' law, based on a naive \!\(\
\*StyleBox[\"backward\",FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\" \
\",FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\"finite\",FontSlant->\
\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\" \
\",FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\"difference\",\
FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\) scheme and a \
\!\(\*StyleBox[\"point\",FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\" \
\",FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\"source\",FontSlant->\
\"Italic\",
FontVariations->{\"Underline\"->True}]\). In the non-abelian setting this \
would correspond to the naive Wilson action discretization.\>\"", ";"}],
  FontSize->24]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.8206428939880466`*^9, 3.820642980224801*^9}, {
   3.8206448236770077`*^9, 3.820644868803504*^9}, {3.820648007452277*^9, 
   3.820648155267704*^9}, {3.8206514068130198`*^9, 3.82065140826632*^9}},
 FontSize->36,
 Background->RGBColor[0.87, 0.94, 1],
 CellLabel->"In[93]:=",ExpressionUUID->"bef582e2-ea1b-4641-ac46-26a0f1087353"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Defining the degrees of freedom to solve for: electric fields in x,y \
and z direction\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}, {
   3.82064829047336*^9, 3.820648315004974*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->"In[94]:=",ExpressionUUID->"0e731434-8f89-4fcb-a695-003626832505"],

Cell[BoxData[
 RowBox[{
  RowBox[{"varsExB", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ExB", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", 
           RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", "Nx"}], 
        "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8192814236964273`*^9, 3.819281529076988*^9}, 
   3.819282161312039*^9, {3.819713916191221*^9, 3.819713968268935*^9}, {
   3.819714009248756*^9, 3.819714012228104*^9}, {3.819714056626445*^9, 
   3.819714124246956*^9}, 3.819724263614711*^9, 3.8197257045979567`*^9, {
   3.81972640075322*^9, 3.819726403460581*^9}, {3.820648211574252*^9, 
   3.820648215867544*^9}, {3.820651515159154*^9, 3.8206515157294188`*^9}, {
   3.8207534514364367`*^9, 3.820753452694435*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"35843289-8ede-4d07-92c0-9e65dda0b5f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"varsEyB", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"EyB", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", 
           RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", "Nx"}], 
        "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.819726408863635*^9, 3.819726410188684*^9}, {
  3.82064821368086*^9, 3.8206482168753223`*^9}, {3.820651516553759*^9, 
  3.8206515167724113`*^9}, {3.820753454208637*^9, 3.8207534545199747`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"35e170c2-61e7-439b-a9c3-408951a518b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"varsEzB", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"EzB", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", 
           RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", "Nx"}], 
        "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8197264122984467`*^9, 3.819726413584148*^9}, {
  3.820648214689365*^9, 3.8206482183953323`*^9}, {3.820651517729948*^9, 
  3.820651517977363*^9}, {3.820753455403034*^9, 3.8207534557565203`*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"546b0678-8159-475c-b2a4-905e6c30c824"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Defining the backward finite difference operators \n\t\t\t\
\!\(\*SuperscriptBox[\(\[CapitalDelta]\), \
\(B\)]\)\[Phi](n)=\!\(\*FractionBox[\(1\), \(a\)]\)(\[Phi](n)-\[Phi](n-1))    \
  with periodic boundary conditions (PBC)\nto act on the degres of \
freedom\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}, {
   3.82064829047336*^9, 3.820648353142334*^9}, {3.820651565833955*^9, 
   3.820651618024852*^9}, {3.8211524026847*^9, 3.821152416978923*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->"In[98]:=",ExpressionUUID->"4beb32d3-2d47-4e53-87f0-a86758915be3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DerZBList", "=", 
   RowBox[{"<|", "|>"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"AssociateTo", "[", 
      RowBox[{"DerZBList", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", "i"}], "}"}], "\[Rule]", 
        RowBox[{"1", "/", "a"}]}]}], "]"}], ";", 
     RowBox[{"AssociateTo", "[", 
      RowBox[{"DerZBList", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Quotient", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", 
                RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], "*", 
            "Nx", "*", "Nx"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Quotient", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
              "Nx"}], "]"}], "*", "Nx"}], " ", "+", " ", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "-", "1",
               "+", "Nx"}], ",", "Nx"}], "]"}], "+", "1"}]}], "}"}], 
        "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "a"}]}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}], ";"}]}], "Input",\

 CellChangeTimes->{{3.820841896873651*^9, 3.82084189859039*^9}, {
  3.820841942545753*^9, 3.8208422144228897`*^9}, {3.8208422507234173`*^9, 
  3.820842256624414*^9}, {3.820842514685886*^9, 3.8208425170507507`*^9}, {
  3.8208426559577837`*^9, 3.820842666779101*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"abf56727-9c44-4152-aa25-10339eff51ed"],

Cell[BoxData[
 RowBox[{"DerZB", "=", 
  RowBox[{"SparseArray", "[", 
   RowBox[{"Normal", "[", "DerZBList", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.820842307477495*^9, 3.82084231272188*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"db571896-9b52-4a3a-9d9b-50bf836a8677"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DerZB", "//", "MatrixForm"}], ";"}]], "Input",
 CellChangeTimes->{{3.820842576327402*^9, 3.8208425918272543`*^9}, 
   3.820842674336392*^9, 3.8208427158858967`*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"e5ff73f2-56a0-4238-a575-c924d9828f14"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DerYBList", "=", 
   RowBox[{"<|", "|>"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"AssociateTo", "[", 
      RowBox[{"DerYBList", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", "i"}], "}"}], "\[Rule]", 
        RowBox[{"1", "/", "a"}]}]}], "]"}], ";", 
     RowBox[{"AssociateTo", "[", 
      RowBox[{"DerYBList", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Quotient", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", 
                RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], "*", 
            "Nx", "*", "Nx"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"Quotient", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
                 "Nx"}], "]"}], "-", "1", "+", "Nx"}], ",", "Nx"}], "]"}], 
            "*", "Nx"}], " ", "+", " ", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "+", 
           "1"}]}], "}"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "a"}]}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}], ";"}]}], "Input",\

 CellChangeTimes->{{3.8208422675037003`*^9, 3.820842277955413*^9}, {
  3.82084251860889*^9, 3.8208425207403097`*^9}, {3.8208426421357117`*^9, 
  3.8208426424441557`*^9}, {3.820842685324864*^9, 3.820842694620426*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"044a9306-2f4e-4af9-992a-f69259bc1e88"],

Cell[BoxData[
 RowBox[{"DerYB", "=", 
  RowBox[{"SparseArray", "[", 
   RowBox[{"Normal", "[", "DerYBList", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.820842319856296*^9, 3.820842321708239*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"4247e504-8168-4985-8e9c-b0b491449f7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DerYB", "//", "MatrixForm"}], ";"}]], "Input",
 CellChangeTimes->{{3.8208426068865557`*^9, 3.820842610930325*^9}, 
   3.820842712123013*^9},
 CellLabel->
  "In[106]:=",ExpressionUUID->"51f8e9ee-efd1-4418-90c7-c006669d29bb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DerXBList", "=", 
   RowBox[{"<|", "|>"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"AssociateTo", "[", 
      RowBox[{"DerXBList", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", "i"}], "}"}], "\[Rule]", 
        RowBox[{"1", "/", "a"}]}]}], "]"}], ";", 
     RowBox[{"AssociateTo", "[", 
      RowBox[{"DerXBList", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"Quotient", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}], ",", 
                   RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
               "-", "1", "+", "Nx"}], ",", "Nx"}], "]"}], "*", "Nx", "*", 
            "Nx"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Quotient", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
              "Nx"}], "]"}], "*", "Nx"}], " ", "+", " ", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "+", 
           "1"}]}], "}"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "a"}]}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}], ";"}]}], "Input",\

 CellChangeTimes->{{3.820842287154656*^9, 3.820842296890594*^9}, {
  3.8208425222627563`*^9, 3.820842524324877*^9}, {3.820842722394055*^9, 
  3.820842731970764*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"e73d8f6b-391c-4013-8e41-d03ffd4d2403"],

Cell[BoxData[
 RowBox[{"DerXB", "=", 
  RowBox[{"SparseArray", "[", 
   RowBox[{"Normal", "[", "DerXBList", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.820842328394577*^9, 3.820842330435823*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"b47b92c6-488d-45b1-9457-eb05ebdfbf80"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DerXB", "//", "MatrixForm"}], ";"}]], "Input",
 CellChangeTimes->{{3.820842744495083*^9, 3.820842776528048*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"dc29d026-9909-4663-b59f-ab347f19d763"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Defining two point sources, one where the distance along z equals the \
wrap around distance over the boundary at {Nx/2,Nx/2,Nx/4} and \
{Nx/2,Nx/2,3Nx/4} and one where it does not {Nx/2,Nx/2,Nx/4+2} and \
{Nx/2,Nx/2,3Nx/4-2}\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}, {
   3.82064829047336*^9, 3.82064836240062*^9}, {3.8206518631736383`*^9, 
   3.820651882655715*^9}, {3.820658224460897*^9, 3.8206582280320053`*^9}, {
   3.820721194972314*^9, 3.820721241804978*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[111]:=",ExpressionUUID->"6e8d2d12-bb6c-4070-be8f-6745534fd18e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RHSPSymB", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Quotient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], ",", 
              RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
          "\[Equal]", 
          RowBox[{"Nx", "/", "2"}]}], "&&", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Quotient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
            "Nx"}], "]"}], "\[Equal]", 
          RowBox[{"Nx", "/", "2"}]}], "&&", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
          RowBox[{"Nx", "/", "4"}]}]}], ",", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}], "+", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Quotient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], ",", 
              RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
          "\[Equal]", 
          RowBox[{"Nx", "/", "2"}]}], "&&", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Quotient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
            "Nx"}], "]"}], "\[Equal]", 
          RowBox[{"Nx", "/", "2"}]}], "&&", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
          RowBox[{"3", "*", 
           RowBox[{"Nx", "/", "4"}]}]}]}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.819726700532943*^9, {3.819727919798285*^9, 3.81972793380689*^9}, {
   3.819979072621275*^9, 3.819979075472808*^9}, {3.81997910555442*^9, 
   3.819979117148993*^9}, {3.8200489484735327`*^9, 3.820048959687532*^9}, {
   3.820049030902042*^9, 3.820049038159809*^9}, {3.820648593052659*^9, 
   3.820648593847047*^9}, 3.820648659718495*^9, {3.82065652007417*^9, 
   3.820656553242285*^9}, {3.82072126725279*^9, 3.820721298134502*^9}, {
   3.8208174255927362`*^9, 3.8208174365111017`*^9}, {3.8210718706672297`*^9, 
   3.821071871484956*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"30bf1737-5b33-47b9-800f-0f59b3ec149f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"ListPointPlot3D", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"Partition", "[", 
        RowBox[{
         RowBox[{"RHSPSymB", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}],
             ";;", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", 
             "Nx"}]}], "]"}], "]"}], ",", "Nx"}], "]"}], "]"}], ",", " ", 
      RowBox[{"DataRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}]}], "]"}], ",", 
    RowBox[{"Graphics3D", "[", 
     RowBox[{"{", 
      RowBox[{"Red", ",", 
       RowBox[{"Opacity", "[", ".5", "]"}], ",", 
       RowBox[{"Sphere", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"Nx", "/", "4"}], ",", "0"}], "}"}], ",", "0.05"}], 
        "]"}]}], "}"}], "]"}], ",", 
    RowBox[{"Graphics3D", "[", 
     RowBox[{"{", 
      RowBox[{"Green", ",", 
       RowBox[{"Opacity", "[", ".5", "]"}], ",", 
       RowBox[{"Sphere", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{"3", 
            RowBox[{"Nx", "/", "4"}]}], ",", "0"}], "}"}], ",", "0.05"}], 
        "]"}]}], "}"}], "]"}]}], "]"}], "\n", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8207544376254253`*^9, 3.820754449665485*^9}, {
  3.8207545603515263`*^9, 3.820754569608674*^9}, {3.820754623840321*^9, 
  3.820754624293687*^9}, {3.820817449942276*^9, 3.820817460310172*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"314782fc-e3cf-42af-9b48-4dc09af58c47"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RHSPUnSymB", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Quotient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], ",", 
              RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
          "\[Equal]", 
          RowBox[{"Nx", "/", "2"}]}], "&&", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Quotient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
            "Nx"}], "]"}], "\[Equal]", 
          RowBox[{"Nx", "/", "2"}]}], "&&", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
          RowBox[{
           RowBox[{"Nx", "/", "4"}], "+", "2"}]}]}], ",", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}], "+", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Quotient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], ",", 
              RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
          "\[Equal]", 
          RowBox[{"Nx", "/", "2"}]}], "&&", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Quotient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
            "Nx"}], "]"}], "\[Equal]", 
          RowBox[{"Nx", "/", "2"}]}], "&&", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
          RowBox[{
           RowBox[{"3", "*", 
            RowBox[{"Nx", "/", "4"}]}], "-", "2"}]}]}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.820721274644499*^9, 3.820721300878023*^9}, {
  3.820817473099883*^9, 3.82081748186655*^9}, {3.8210718722277203`*^9, 
  3.821071872703114*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"8029e2ba-a8b2-4529-8ca4-244d218c2f6e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"ListPointPlot3D", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"Partition", "[", 
        RowBox[{
         RowBox[{"RHSPUnSymB", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}],
             ";;", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", 
             "Nx"}]}], "]"}], "]"}], ",", "Nx"}], "]"}], "]"}], ",", " ", 
      RowBox[{"DataRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}]}], "]"}], ",", 
    RowBox[{"Graphics3D", "[", 
     RowBox[{"{", 
      RowBox[{"Red", ",", 
       RowBox[{"Opacity", "[", ".5", "]"}], ",", 
       RowBox[{"Sphere", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"Nx", "/", "4"}], "+", "2"}], ",", "0"}], "}"}], ",", 
         "0.05"}], "]"}]}], "}"}], "]"}], ",", 
    RowBox[{"Graphics3D", "[", 
     RowBox[{"{", 
      RowBox[{"Green", ",", 
       RowBox[{"Opacity", "[", ".5", "]"}], ",", 
       RowBox[{"Sphere", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"3", 
             RowBox[{"Nx", "/", "4"}]}], "-", "2"}], ",", "0"}], "}"}], ",", 
         "0.05"}], "]"}]}], "}"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
  "\n"}]], "Input",
 CellChangeTimes->{{3.8207544376254253`*^9, 3.820754449665485*^9}, {
  3.8207545603515263`*^9, 3.820754569608674*^9}, {3.820754623840321*^9, 
  3.820754650798122*^9}, {3.820817486320182*^9, 3.8208174896839247`*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"63d2e281-8652-4341-b5de-5de67237c8b8"],

Cell[BoxData[
 RowBox[{"SourcePositionSymB", "=", 
  RowBox[{"Position", "[", 
   RowBox[{"RHSPSymB", ",", 
    RowBox[{"Alternatives", "@@", 
     RowBox[{"Select", "[", 
      RowBox[{"RHSPSymB", ",", 
       RowBox[{
        RowBox[{"#", "\[NotEqual]", "0"}], "&"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.820739926263036*^9, 3.820739969518189*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"ac55331f-6a1c-4e22-93cb-5a6004be5893"],

Cell[BoxData[
 RowBox[{"SourcePositionUnSymB", "=", 
  RowBox[{"Position", "[", 
   RowBox[{"RHSPUnSymB", ",", 
    RowBox[{"Alternatives", "@@", 
     RowBox[{"Select", "[", 
      RowBox[{"RHSPSymB", ",", 
       RowBox[{
        RowBox[{"#", "\[NotEqual]", "0"}], "&"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.820739975810831*^9, 3.8207399789622087`*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"3f6433ca-cbe4-4a21-b3b2-4aaba3ae37e2"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Setting up the system of equations to solve and determining the \
solution iteratively.\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}, {
   3.82064829047336*^9, 3.82064836240062*^9}, {3.820648624900654*^9, 
   3.82064863806737*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[118]:=",ExpressionUUID->"00f59253-5e15-409e-b048-cf1e1b8863ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EqnsGaussSymB", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DerXB", ".", "varsExB"}], "+", 
      RowBox[{"DerYB", ".", "varsEyB"}], "+", 
      RowBox[{"DerZB", ".", "varsEzB"}]}], ")"}], "-", "RHSPSymB"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.8192817090432577`*^9, {3.819282395884904*^9, 3.81928240890034*^9}, 
   3.819282806849036*^9, {3.819282931751425*^9, 3.819282941335341*^9}, {
   3.819283016145076*^9, 3.8192830176112757`*^9}, 3.8192830605068913`*^9, 
   3.819283757828486*^9, {3.819726707931903*^9, 3.8197267137295113`*^9}, {
   3.8206486421663723`*^9, 3.8206486620681877`*^9}, {3.8206518993250027`*^9, 
   3.820651910351116*^9}, {3.820721286398035*^9, 3.820721305836403*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"53167afe-fa02-40e7-98a7-0cdb22200f42"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EqnsGaussUnSymB", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DerXB", ".", "varsExB"}], "+", 
      RowBox[{"DerYB", ".", "varsEyB"}], "+", 
      RowBox[{"DerZB", ".", "varsEzB"}]}], ")"}], "-", "RHSPUnSymB"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.820721291812647*^9, 3.8207213087407227`*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"a63e9199-294c-448d-9ba4-5ce9193d5fbd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SolutionQAntiQEFieldSymB", "=", 
   RowBox[{
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"Mean", "[", 
       RowBox[{"EqnsGaussSymB", "^", "2"}], "]"}], ",", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{"varsExB", ",", "varsEyB", ",", "varsEzB"}], "]"}], ",", 
         "0"}], "}"}], "]"}]}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8197274571897907`*^9, 3.819727467681149*^9}, {
  3.8206486734772177`*^9, 3.8206487083234997`*^9}, {3.820651913157077*^9, 
  3.820651919509342*^9}, {3.820721312904867*^9, 3.820721323581299*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"0c361358-06e6-4de7-9995-6b9d29c57ebf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SolutionQAntiQEFieldUnSymB", "=", 
   RowBox[{
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"Mean", "[", 
       RowBox[{"EqnsGaussUnSymB", "^", "2"}], "]"}], ",", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{"varsExB", ",", "varsEyB", ",", "varsEzB"}], "]"}], ",", 
         "0"}], "}"}], "]"}]}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.820721318947104*^9, 3.8207213265073977`*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"92e45852-19d4-43ef-a77a-c889af28f5ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiscreteQAntiQEFieldSymB", "=", 
   RowBox[{
    RowBox[{"MapThread", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#1", ",", 
         RowBox[{"{", 
          RowBox[{"#2", ",", "#3", ",", "#4"}], "}"}]}], "}"}], "&"}], ",", 
      RowBox[{"{", 
       RowBox[{"coord", ",", "varsExB", ",", "varsEyB", ",", "varsEzB"}], 
       "}"}]}], "]"}], "/.", 
    RowBox[{"Dispatch", "[", "SolutionQAntiQEFieldSymB", "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.81928336321871*^9, 3.8192833739648952`*^9}, {
  3.819283560248817*^9, 3.819283584369244*^9}, {3.819283653464366*^9, 
  3.819283725847721*^9}, {3.819283760461567*^9, 3.819283760933649*^9}, {
  3.819287908435766*^9, 3.819287908738737*^9}, {3.8197267192192507`*^9, 
  3.819726725177636*^9}, {3.819726905701826*^9, 3.819726911279809*^9}, {
  3.819726963340328*^9, 3.819726963528493*^9}, {3.8197274668592*^9, 
  3.819727476044385*^9}, {3.8202329153255987`*^9, 3.820232919154896*^9}, {
  3.8206487038051977`*^9, 3.820648725296528*^9}, {3.8206519206143017`*^9, 
  3.8206519269840517`*^9}, {3.820721338457531*^9, 3.8207213466738586`*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"38c24980-72c8-4340-8629-26e6c32f5b54"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiscreteQAntiQEField2dSlicesSymB", "=", 
   RowBox[{
    RowBox[{"MapThread", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"#3", ",", "#4"}], "}"}]}], "}"}], "&"}], ",", 
      RowBox[{"{", 
       RowBox[{"coord", ",", "varsExB", ",", "varsEyB", ",", "varsEzB"}], 
       "}"}]}], "]"}], "/.", 
    RowBox[{"Dispatch", "[", "SolutionQAntiQEFieldSymB", "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8206487970646667`*^9, 3.8206488133081408`*^9}, {
  3.820651929206862*^9, 3.820651937009747*^9}, {3.820721340607946*^9, 
  3.820721348549337*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"1de27a15-ee49-4669-a10a-4d508c560aba"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"Length", "[", "SourcePositionSymB", "]"}]}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{
    RowBox[{"DiscreteQAntiQEFieldSymB", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"SourcePositionSymB", "[", 
        RowBox[{"[", "j", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"DiscreteQAntiQEFieldSymB", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"SourcePositionSymB", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.8204698326167603`*^9, 3.820469900764863*^9}, {
   3.8204699437947683`*^9, 3.820469944145238*^9}, {3.8206472878009863`*^9, 
   3.8206472973883543`*^9}, {3.8207400122267723`*^9, 3.820740049419238*^9}, 
   3.820753540674028*^9},
 CellLabel->
  "In[125]:=",ExpressionUUID->"3199ea1c-2677-4086-8e6f-f70a084cc315"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"Length", "[", "SourcePositionSymB", "]"}]}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{
    RowBox[{"DiscreteQAntiQEField2dSlicesSymB", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"SourcePositionSymB", "[", 
        RowBox[{"[", "j", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"DiscreteQAntiQEField2dSlicesSymB", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"SourcePositionSymB", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.820647318122272*^9, 3.8206473217607737`*^9}, {
   3.820647365345435*^9, 3.820647372595367*^9}, 3.820740017457676*^9, {
   3.8207400504008303`*^9, 3.820740057368285*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"7d1eaa53-efbc-4744-8874-6b3824c5b1a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiscreteQAntiQEFieldUnSymB", "=", 
   RowBox[{
    RowBox[{"MapThread", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#1", ",", 
         RowBox[{"{", 
          RowBox[{"#2", ",", "#3", ",", "#4"}], "}"}]}], "}"}], "&"}], ",", 
      RowBox[{"{", 
       RowBox[{"coord", ",", "varsExB", ",", "varsEyB", ",", "varsEzB"}], 
       "}"}]}], "]"}], "/.", 
    RowBox[{"Dispatch", "[", "SolutionQAntiQEFieldUnSymB", "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.81928336321871*^9, 3.8192833739648952`*^9}, {
  3.819283560248817*^9, 3.819283584369244*^9}, {3.819283653464366*^9, 
  3.819283725847721*^9}, {3.819283760461567*^9, 3.819283760933649*^9}, {
  3.819287908435766*^9, 3.819287908738737*^9}, {3.8197267192192507`*^9, 
  3.819726725177636*^9}, {3.819726905701826*^9, 3.819726911279809*^9}, {
  3.819726963340328*^9, 3.819726963528493*^9}, {3.8197274668592*^9, 
  3.819727476044385*^9}, {3.8202329153255987`*^9, 3.820232919154896*^9}, {
  3.8206487038051977`*^9, 3.820648725296528*^9}, {3.8206519206143017`*^9, 
  3.8206519269840517`*^9}, {3.820721338457531*^9, 3.82072135942756*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"78846879-30d2-43f8-aa80-20890549d06d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiscreteQAntiQEField2dSlicesUnSymB", "=", 
   RowBox[{
    RowBox[{"MapThread", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"#3", ",", "#4"}], "}"}]}], "}"}], "&"}], ",", 
      RowBox[{"{", 
       RowBox[{"coord", ",", "varsExB", ",", "varsEyB", ",", "varsEzB"}], 
       "}"}]}], "]"}], "/.", 
    RowBox[{"Dispatch", "[", "SolutionQAntiQEFieldUnSymB", "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8206487970646667`*^9, 3.8206488133081408`*^9}, {
  3.820651929206862*^9, 3.820651937009747*^9}, {3.820721340607946*^9, 
  3.8207213616225348`*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"065620b1-139a-4c42-9c1b-0660a4f9cf1d"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"Length", "[", "SourcePositionUnSymB", "]"}]}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{
    RowBox[{"DiscreteQAntiQEFieldUnSymB", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"SourcePositionUnSymB", "[", 
        RowBox[{"[", "j", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"DiscreteQAntiQEFieldUnSymB", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"SourcePositionUnSymB", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.8204698326167603`*^9, 3.820469900764863*^9}, {
   3.8204699437947683`*^9, 3.820469944145238*^9}, {3.8206472878009863`*^9, 
   3.8206472973883543`*^9}, {3.8207400122267723`*^9, 3.820740049419238*^9}, {
   3.820740163214279*^9, 3.820740171917412*^9}, 3.820753550663793*^9},
 CellLabel->
  "In[129]:=",ExpressionUUID->"06bd9612-b259-4554-b42d-7a63bc8837f4"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"Length", "[", "SourcePositionUnSymB", "]"}]}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{
    RowBox[{"DiscreteQAntiQEField2dSlicesUnSymB", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"SourcePositionUnSymB", "[", 
        RowBox[{"[", "j", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"DiscreteQAntiQEField2dSlicesUnSymB", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"SourcePositionUnSymB", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.820647318122272*^9, 3.8206473217607737`*^9}, {
   3.820647365345435*^9, 3.820647372595367*^9}, 3.820740017457676*^9, {
   3.8207400504008303`*^9, 3.820740057368285*^9}, {3.82074017463334*^9, 
   3.8207401835490007`*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"be0a922c-ac77-4e7b-a7ed-51159c91cb48"],

Cell[BoxData[
 RowBox[{"GraphicsRow", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Show", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ListVectorPlot3D", "[", 
         RowBox[{"DiscreteQAntiQEFieldSymB", ",", 
          RowBox[{"VectorPoints", "\[Rule]", "Fine"}], ",", 
          RowBox[{"DataRange", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{"Arrow", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{"Arrow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Mean", "[", "x", "]"}], ",", 
            RowBox[{
             RowBox[{"Mean", "[", "x", "]"}], "+", 
             RowBox[{"Last", "[", "x", "]"}], "-", 
             RowBox[{"First", "[", "x", "]"}]}]}], "}"}], "]"}]}]}], ",", 
       RowBox[{"Graphics3D", "[", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Sphere", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{"Nx", "/", "4"}]}], "}"}], ",", "0.5"}], "]"}]}], "}"}],
         "]"}], ",", 
       RowBox[{"Graphics3D", "[", 
        RowBox[{"{", 
         RowBox[{"Green", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Sphere", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{"3", 
               RowBox[{"Nx", "/", "4"}]}]}], "}"}], ",", "0.5"}], "]"}]}], 
         "}"}], "]"}]}], "]"}], ",", 
     RowBox[{"Show", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ListVectorPlot3D", "[", 
         RowBox[{"DiscreteQAntiQEFieldUnSymB", ",", 
          RowBox[{"VectorPoints", "\[Rule]", "Fine"}], ",", 
          RowBox[{"DataRange", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{"Arrow", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{"Arrow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Mean", "[", "x", "]"}], ",", 
            RowBox[{
             RowBox[{"Mean", "[", "x", "]"}], "+", 
             RowBox[{"Last", "[", "x", "]"}], "-", 
             RowBox[{"First", "[", "x", "]"}]}]}], "}"}], "]"}]}]}], ",", 
       RowBox[{"Graphics3D", "[", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Sphere", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{
               RowBox[{"Nx", "/", "4"}], "+", "2"}]}], "}"}], ",", "0.5"}], 
           "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Graphics3D", "[", 
        RowBox[{"{", 
         RowBox[{"Green", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Sphere", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{
               RowBox[{"3", 
                RowBox[{"Nx", "/", "4"}]}], "-", "2"}]}], "}"}], ",", "0.5"}],
            "]"}]}], "}"}], "]"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1000", ",", "500"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.820468941380302*^9, 3.820468951600552*^9}, {
   3.8204690258168488`*^9, 3.820469040504105*^9}, {3.8204691608112907`*^9, 
   3.820469210741537*^9}, {3.820469532193757*^9, 3.820469554154758*^9}, {
   3.820469701515463*^9, 3.820469733163187*^9}, 3.8204700550803957`*^9, 
   3.8206473934130507`*^9, {3.820648834091467*^9, 3.820648834412908*^9}, {
   3.8206519388987703`*^9, 3.820651939193446*^9}, {3.8207213701162233`*^9, 
   3.8207214119210787`*^9}, {3.8207217743588533`*^9, 3.820721794982428*^9}, {
   3.820753607210253*^9, 3.820753639022827*^9}, {3.82075366987465*^9, 
   3.8207536752731524`*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"97a7b536-e29f-4292-ba1f-35aa080c1ec7"],

Cell[BoxData[
 RowBox[{"GraphicsRow", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ListVectorPlot", "[", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"DiscreteQAntiQEField2dSlicesSymB", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], 
           ";;", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", 
            "Nx"}]}], "]"}], "]"}], "]"}], ",", " ", 
       RowBox[{"DataRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
       RowBox[{"VectorMarkers", "\[Rule]", 
        RowBox[{"Placed", "[", 
         RowBox[{"\"\<Arrow\>\"", ",", "\"\<Start\>\""}], "]"}]}], ",", 
       RowBox[{"Prolog", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Green", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{"3", 
               RowBox[{"Nx", "/", "4"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}], ",", "Red", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{"Nx", "/", "4"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}]}], "}"}]}]}], "]"}], 
     ",", 
     RowBox[{"ListVectorPlot", "[", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"DiscreteQAntiQEField2dSlicesUnSymB", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], 
           ";;", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", 
            "Nx"}]}], "]"}], "]"}], "]"}], ",", " ", 
       RowBox[{"DataRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
       RowBox[{"VectorMarkers", "\[Rule]", 
        RowBox[{"Placed", "[", 
         RowBox[{"\"\<Arrow\>\"", ",", "\"\<Start\>\""}], "]"}]}], ",", 
       RowBox[{"Prolog", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Green", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{
               RowBox[{"3", 
                RowBox[{"Nx", "/", "4"}]}], "-", "2"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}], ",", "Red", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{
               RowBox[{"Nx", "/", "4"}], "+", "2"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}]}], "}"}]}]}], 
      "]"}]}], "}"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1000", ",", "500"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.820749722507399*^9, 3.820749749808119*^9}, {
  3.820750605607503*^9, 3.820750605956222*^9}, {3.820751449744564*^9, 
  3.820751453017968*^9}, {3.82075291709158*^9, 3.820752964823048*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"45d9edcd-1ec5-4d5d-9aea-16eb5e13f14a"],

Cell[BoxData[
 RowBox[{"GraphicsRow", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ListStreamPlot", "[", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"DiscreteQAntiQEField2dSlicesSymB", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], 
           ";;", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", 
            "Nx"}]}], "]"}], "]"}], "]"}], ",", " ", 
       RowBox[{"DataRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
       RowBox[{"VectorMarkers", "\[Rule]", 
        RowBox[{"Placed", "[", 
         RowBox[{"\"\<Arrow\>\"", ",", "\"\<Start\>\""}], "]"}]}], ",", 
       RowBox[{"Prolog", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Green", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{"3", 
               RowBox[{"Nx", "/", "4"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}], ",", "Red", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{"Nx", "/", "4"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}]}], "}"}]}]}], "]"}], 
     ",", 
     RowBox[{"ListStreamPlot", "[", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"DiscreteQAntiQEField2dSlicesUnSymB", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], 
           ";;", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", 
            "Nx"}]}], "]"}], "]"}], "]"}], ",", " ", 
       RowBox[{"DataRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
       RowBox[{"VectorMarkers", "\[Rule]", 
        RowBox[{"Placed", "[", 
         RowBox[{"\"\<Arrow\>\"", ",", "\"\<Start\>\""}], "]"}]}], ",", 
       RowBox[{"Prolog", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Green", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{
               RowBox[{"3", 
                RowBox[{"Nx", "/", "4"}]}], "-", "2"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}], ",", "Red", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{
               RowBox[{"Nx", "/", "4"}], "+", "2"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}]}], "}"}]}]}], 
      "]"}]}], "}"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1000", ",", "500"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.82065470847822*^9, 3.820654709139289*^9}, {
  3.820721485798646*^9, 3.820721498990163*^9}, {3.820721810835096*^9, 
  3.820721817585*^9}, {3.820751497352234*^9, 3.820751502946773*^9}, {
  3.820752977580256*^9, 3.820752991256186*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"0aebf208-27db-4cf4-bda8-9ed4972a2258"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Comparison to the analytic solution ijn case of the unsymmetric \
positioning\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}, {
   3.82064829047336*^9, 3.82064836240062*^9}, {3.820648624900654*^9, 
   3.82064863806737*^9}, {3.8207208824080048`*^9, 3.820720889435479*^9}, {
   3.82072151293605*^9, 3.8207215180487003`*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[134]:=",ExpressionUUID->"c41e36bd-e67f-4a89-817b-629958707ece"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListVectorPlot", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{"DiscreteQAntiQEField2dSlicesA", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", "Nx"}]}], 
        "]"}], "]"}], "]"}], ",", " ", 
     RowBox[{"DataRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
     RowBox[{"VectorMarkers", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{"\"\<Arrow\>\"", ",", "\"\<Start\>\""}], "]"}]}], ",", 
     RowBox[{"VectorStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Opacity", "[", "0.5", "]"}], ",", "Orange", ",", 
        RowBox[{"Arrowheads", "[", "0.00001", "]"}]}], "}"}]}], ",", 
     RowBox[{"Prolog", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Green", ",", 
        RowBox[{"Opacity", "[", ".5", "]"}], ",", 
        RowBox[{"Disk", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Nx", "/", "2"}], ",", 
            RowBox[{"3", 
             RowBox[{"Nx", "/", "4"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}], ",", "Red", ",", 
        RowBox[{"Opacity", "[", ".5", "]"}], ",", 
        RowBox[{"Disk", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Nx", "/", "2"}], ",", 
            RowBox[{"Nx", "/", "4"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}]}], "}"}]}]}], "]"}], 
   ",", 
   RowBox[{"ListVectorPlot", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{"DiscreteQAntiQEField2dSlicesSymB", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", "Nx"}]}], 
        "]"}], "]"}], "]"}], ",", " ", 
     RowBox[{"DataRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
     RowBox[{"VectorMarkers", "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"Placed", "[", 
         RowBox[{"\"\<Arrow\>\"", ",", "\"\<Start\>\""}], "]"}], "Prolog"}], 
       "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Green", ",", 
         RowBox[{"Opacity", "[", ".5", "]"}], ",", 
         RowBox[{"Disk", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Nx", "/", "2"}], ",", 
             RowBox[{"3", 
              RowBox[{"Nx", "/", "4"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}], ",", "Red", ",", 
         RowBox[{"Opacity", "[", ".5", "]"}], ",", 
         RowBox[{"Disk", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Nx", "/", "2"}], ",", 
             RowBox[{"Nx", "/", "4"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}]}], "}"}]}]}]}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8206488628486*^9, 3.820648910465885*^9}, {
  3.820651986205975*^9, 3.820651986552883*^9}, {3.820657372090125*^9, 
  3.8206573829249153`*^9}, {3.820721881507469*^9, 3.82072189007777*^9}, {
  3.820751575513898*^9, 3.820751580162074*^9}, {3.820753008788556*^9, 
  3.8207530473244953`*^9}, {3.821096135927972*^9, 3.8210961475291224`*^9}, {
  3.821096758534182*^9, 3.821096781454877*^9}, {3.8210968611595488`*^9, 
  3.821096865746888*^9}, {3.821096932485161*^9, 3.8210969495084743`*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"a34cb2a6-eef8-4867-a5e8-42b41cf1f4d4"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListStreamPlot", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{"DiscreteQAntiQEField2dSlicesA", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", "Nx"}]}], 
        "]"}], "]"}], "]"}], ",", " ", 
     RowBox[{"DataRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
     RowBox[{"VectorMarkers", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{"\"\<Arrow\>\"", ",", "\"\<Start\>\""}], "]"}]}], ",", 
     RowBox[{"StreamStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Opacity", "[", "0.2", "]"}], ",", "Orange"}], "}"}], 
       "}"}]}], ",", " ", 
     RowBox[{"VectorStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Opacity", "[", "0.2", "]"}], ",", "Orange"}], "}"}], 
       "}"}]}], ",", 
     RowBox[{"Prolog", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Green", ",", 
        RowBox[{"Opacity", "[", ".5", "]"}], ",", 
        RowBox[{"Disk", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Nx", "/", "2"}], ",", 
            RowBox[{
             RowBox[{"3", 
              RowBox[{"Nx", "/", "4"}]}], "-", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}], ",", "Red", ",", 
        RowBox[{"Opacity", "[", ".5", "]"}], ",", 
        RowBox[{"Disk", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Nx", "/", "2"}], ",", 
            RowBox[{
             RowBox[{"Nx", "/", "4"}], "+", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}]}], "}"}]}]}], "]"}], 
   ",", 
   RowBox[{"ListStreamPlot", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{"DiscreteQAntiQEField2dSlicesUnSymB", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", "Nx"}]}], 
        "]"}], "]"}], "]"}], ",", " ", 
     RowBox[{"DataRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
     RowBox[{"VectorMarkers", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{"\"\<Arrow\>\"", ",", "\"\<Start\>\""}], "]"}]}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8207516968554487`*^9, 3.8207517517075243`*^9}, {
  3.82075213861093*^9, 3.8207521946268053`*^9}, {3.8207530536734257`*^9, 
  3.820753065057097*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"98e81022-3f33-4fd5-af3f-bf762a55965a"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<As we can clearly see the solution does not faithfully reproduce the \
anlytic solution, which can be understood easily: The backward derivative \
only sees the charge existist at the point one step in front of the actual \
charge.\n\nNote e.g. that the field lines along the z-axis are not straight.\n\
\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820648995869*^9, 
   3.820649017697043*^9}, {3.8206519828634377`*^9, 3.820651983784342*^9}, {
   3.82065223890853*^9, 3.820652360729787*^9}, {3.820652845111293*^9, 
   3.8206529290742292`*^9}, {3.820656590618094*^9, 3.82065660456501*^9}, {
   3.8206566457068977`*^9, 3.820656647341731*^9}, {3.820657024500987*^9, 
   3.820657035237702*^9}, {3.820739418169304*^9, 3.820739466831699*^9}, {
   3.820739587293188*^9, 3.8207395904710493`*^9}, {3.820753078803874*^9, 
   3.820753098658189*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[137]:=",ExpressionUUID->"6b787a88-dfb8-4b51-bb41-281dc196991a"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Let us compute the discretized integral form of Gauss' law once in a \
box that includes both charges and once with a box that only includes the \
lower z charge.\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820652941140568*^9, 
   3.820652964125296*^9}, {3.8206556873025827`*^9, 3.820655689429255*^9}, {
   3.820656971066757*^9, 3.820656997929042*^9}, {3.820657051489092*^9, 
   3.82065707053758*^9}, {3.820722867389172*^9, 3.820722914092152*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[138]:=",ExpressionUUID->"ec61be32-5f1b-4926-9c94-f1cb73b5cf2e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"TstFormulaConst", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"0.5", "^", 
           RowBox[{"Count", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "-", "1"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
            "]"}]}], "*", 
          RowBox[{"a", "^", "2"}], "*", "1"}], "&"}], ",", 
        RowBox[{"Select", "[", 
         RowBox[{"DiscreteQAntiQEFieldSymB", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], 
         "]"}]}], "]"}], "]"}], "\[IndentingNewLine]", "+", 
     RowBox[{"Total", "[", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"0.5", "^", 
           RowBox[{"Count", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "-", "1"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
            "]"}]}], "*", 
          RowBox[{"a", "^", "2"}], "*", "1"}], "&"}], ",", 
        RowBox[{"Select", "[", 
         RowBox[{"DiscreteQAntiQEFieldSymB", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
             RowBox[{"Nx", "-", "1"}]}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], 
         "]"}]}], "]"}], "]"}], "\[IndentingNewLine]", "+", 
     RowBox[{"Total", "[", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"0.5", "^", 
           RowBox[{"Count", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "-", "1"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
            "]"}]}], "*", 
          RowBox[{"a", "^", "2"}], "*", "1"}], "&"}], ",", 
        RowBox[{"Select", "[", 
         RowBox[{"DiscreteQAntiQEFieldSymB", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
             RowBox[{"Nx", "-", "1"}]}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], 
         "]"}]}], "]"}], "]"}], "+", 
     RowBox[{"Total", "[", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"0.5", "^", 
           RowBox[{"Count", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "-", "1"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
            "]"}]}], "*", 
          RowBox[{"a", "^", "2"}], "*", "1"}], "&"}], ",", 
        RowBox[{"Select", "[", 
         RowBox[{"DiscreteQAntiQEFieldSymB", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], 
         "]"}]}], "]"}], "]"}], "+", 
     RowBox[{"Total", "[", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"0.5", "^", 
           RowBox[{"Count", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "-", "1"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
            "]"}]}], "*", 
          RowBox[{"a", "^", "2"}], "*", "1"}], "&"}], ",", 
        RowBox[{"Select", "[", 
         RowBox[{"DiscreteQAntiQEFieldSymB", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
             RowBox[{"Nx", "-", "1"}]}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], 
         "]"}]}], "]"}], "]"}], "+", 
     RowBox[{"Total", "[", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"0.5", "^", 
           RowBox[{"Count", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "-", "1"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
            "]"}]}], "*", 
          RowBox[{"a", "^", "2"}], "*", "1"}], "&"}], ",", 
        RowBox[{"Select", "[", 
         RowBox[{"DiscreteQAntiQEFieldSymB", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], 
         "]"}]}], "]"}], "]"}]}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.820818532255006*^9, 3.820818542130612*^9}, {
  3.820818984979453*^9, 3.820818987579933*^9}, {3.820819119743019*^9, 
  3.820819122726914*^9}, {3.820819627254571*^9, 3.820819629836993*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"68f19e13-f65d-4ddd-a694-2fe7bea17a92"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"TstFormulaFullWithAnalyticSolution", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"0.5", "^", 
           RowBox[{"Count", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "-", "1"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
            "]"}]}], "*", 
          RowBox[{"a", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"#1", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ".", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}]}], "&"}], ",", 
        RowBox[{"Select", "[", 
         RowBox[{"DiscreteQAntiQEFieldA", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], 
         "]"}]}], "]"}], "]"}], "\[IndentingNewLine]", "+", 
     RowBox[{"Total", "[", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"0.5", "^", 
           RowBox[{"Count", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "-", "1"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
            "]"}]}], "*", 
          RowBox[{"a", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"#1", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ".", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}]}]}], "&"}], ",", 
        RowBox[{"Select", "[", 
         RowBox[{"DiscreteQAntiQEFieldA", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
             RowBox[{"Nx", "-", "1"}]}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], 
         "]"}]}], "]"}], "]"}], "\[IndentingNewLine]", "+", 
     RowBox[{"Total", "[", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"0.5", "^", 
           RowBox[{"Count", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "-", "1"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
            "]"}]}], "*", 
          RowBox[{"a", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"#1", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ".", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}]}]}], "&"}], ",", 
        RowBox[{"Select", "[", 
         RowBox[{"DiscreteQAntiQEFieldA", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
             RowBox[{"Nx", "-", "1"}]}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], 
         "]"}]}], "]"}], "]"}], "+", 
     RowBox[{"Total", "[", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"0.5", "^", 
           RowBox[{"Count", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "-", "1"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
            "]"}]}], "*", 
          RowBox[{"a", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"#1", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ".", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}]}], "&"}], ",", 
        
        RowBox[{"Select", "[", 
         RowBox[{"DiscreteQAntiQEFieldA", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], 
         "]"}]}], "]"}], "]"}], "+", 
     RowBox[{"Total", "[", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"0.5", "^", 
           RowBox[{"Count", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "-", "1"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
            "]"}]}], "*", 
          RowBox[{"a", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"#1", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ".", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "&"}], ",", 
        RowBox[{"Select", "[", 
         RowBox[{"DiscreteQAntiQEFieldA", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
             RowBox[{"Nx", "-", "1"}]}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], 
         "]"}]}], "]"}], "]"}], "+", 
     RowBox[{"Total", "[", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"0.5", "^", 
           RowBox[{"Count", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "-", "1"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
            "]"}]}], "*", 
          RowBox[{"a", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"#1", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ".", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}]}]}], "&"}], ",", 
        RowBox[{"Select", "[", 
         RowBox[{"DiscreteQAntiQEFieldA", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], 
         "]"}]}], "]"}], "]"}]}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8208190896539392`*^9, 3.8208191430376577`*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"8a9de931-e03f-418b-b43b-fad5a9c48460"],

Cell[BoxData[
 RowBox[{"DiscreteIntergalGaussFullVolSymPosB", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymB", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "\[IndentingNewLine]", "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymB", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "-", "1"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "\[IndentingNewLine]", "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymB", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "-", "1"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymB", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymB", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "-", "1"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymB", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.820757219506383*^9, 3.8207572333311987`*^9}, 
   3.8207572851077023`*^9, 3.820757323507381*^9, 3.8207573552840557`*^9, {
   3.820817565079076*^9, 3.820817565173493*^9}, {3.820818030217009*^9, 
   3.820818055969266*^9}, {3.820818127832073*^9, 3.82081822276413*^9}, {
   3.8208183167295933`*^9, 3.820818321332881*^9}, {3.820818369954524*^9, 
   3.8208183805543537`*^9}, {3.8208184237481527`*^9, 3.820818522548107*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"2a1057a1-cc3f-46be-9593-c999475780a9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"Style", "[", 
    RowBox[{
    "\"\<Charge estimate in total volume - symmetric pos (Backward diff E, \
discrete Int):\>\"", ",", "Large"}], "]"}], ",", 
   RowBox[{"Style", "[", 
    RowBox[{"DiscreteIntergalGaussFullVolSymPosB", ",", "Large"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.820657553495193*^9, 3.8206575964439383`*^9}, {
  3.820657657603077*^9, 3.8206576672200003`*^9}, {3.8207208290693293`*^9, 
  3.8207208298403387`*^9}, {3.820721548327681*^9, 3.820721572339879*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"4bcce040-9086-45c9-8b3f-ab4aae5e892f"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Charge estimate in total volume - symmetric pos (Backward \
diff E, discrete Int):\"\>",
    StripOnInput->False,
    FontSize->Large], "\[InvisibleSpace]", 
   StyleBox["0.0063533442498773796`",
    StripOnInput->False,
    FontSize->Large]}],
  SequenceForm[
   Style["Charge estimate in total volume - symmetric pos (Backward diff E, \
discrete Int):", Large], 
   Style[0.0063533442498773796`, Large]],
  Editable->False]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.8207537177622843`*^9, 3.820755745793213*^9, {3.820756179436494*^9, 
   3.820756180810389*^9}, 3.8208186272554293`*^9, 3.821072023055395*^9, 
   3.821074786161374*^9, 3.821153851260084*^9, 3.821954125178133*^9, 
   3.822454745313726*^9},
 CellLabel->
  "During evaluation of \
In[142]:=",ExpressionUUID->"4a41f4d8-36f8-49a2-847c-f689fec59584"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Charge estimate in total volume - symmetric pos (Backward \
diff E, discrete Int):\"\>",
    StripOnInput->False,
    FontSize->Large], "\[InvisibleSpace]", 
   StyleBox["0.0063533442498773796`",
    StripOnInput->False,
    FontSize->Large]}],
  SequenceForm[
   Style["Charge estimate in total volume - symmetric pos (Backward diff E, \
discrete Int):", Large], 
   Style[0.0063533442498773796`, Large]],
  Editable->False]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.8207537177622843`*^9, 3.820755745793213*^9, {3.820756179436494*^9, 
   3.820756180810389*^9}, 3.8208186272554293`*^9, 3.821072023055395*^9, 
   3.821074786161374*^9, 3.821153851260084*^9, 3.821954125178133*^9},
 CellLabel->
  "During evaluation of \
In[146]:=",ExpressionUUID->"5a742980-2766-4e28-addd-3c22ea360d53"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"TstFormulaHlfWithAnalyticSolution", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"0.5", "^", 
           RowBox[{"Count", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "-", "1"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", " ", "True"}], 
            "]"}]}], "*", 
          RowBox[{"a", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"#1", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ".", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}]}], "&"}], ",", 
        RowBox[{"Select", "[", 
         RowBox[{"DiscreteQAntiQEFieldA", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}]}], "&"}]}], 
         "]"}]}], "]"}], "]"}], "\[IndentingNewLine]", "+", 
     RowBox[{"Total", "[", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"0.5", "^", 
           RowBox[{"Count", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "-", "1"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", " ", "True"}], 
            "]"}]}], "*", 
          RowBox[{"a", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"#1", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ".", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}]}]}], "&"}], ",", 
        RowBox[{"Select", "[", 
         RowBox[{"DiscreteQAntiQEFieldA", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
             RowBox[{"Nx", "-", "1"}]}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}]}], "&"}]}], 
         "]"}]}], "]"}], "]"}], "\[IndentingNewLine]", "+", 
     RowBox[{"Total", "[", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"0.5", "^", 
           RowBox[{"Count", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "-", "1"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", " ", "True"}], 
            "]"}]}], "*", 
          RowBox[{"a", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"#1", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ".", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}]}]}], "&"}], ",", 
        RowBox[{"Select", "[", 
         RowBox[{"DiscreteQAntiQEFieldA", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
             RowBox[{"Nx", "-", "1"}]}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}]}], "&"}]}], 
         "]"}]}], "]"}], "]"}], "+", 
     RowBox[{"Total", "[", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"0.5", "^", 
           RowBox[{"Count", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "-", "1"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", " ", "True"}], 
            "]"}]}], "*", 
          RowBox[{"a", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"#1", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ".", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}]}], "&"}], ",", 
        
        RowBox[{"Select", "[", 
         RowBox[{"DiscreteQAntiQEFieldA", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}]}], "&"}]}], 
         "]"}]}], "]"}], "]"}], "+", 
     RowBox[{"Total", "[", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"0.5", "^", 
           RowBox[{"Count", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "-", "1"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
            "]"}]}], "*", 
          RowBox[{"a", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"#1", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ".", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "&"}], ",", 
        RowBox[{"Select", "[", 
         RowBox[{"DiscreteQAntiQEFieldA", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
             RowBox[{"Nx", "/", "2"}]}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], 
         "]"}]}], "]"}], "]"}], "+", 
     RowBox[{"Total", "[", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"0.5", "^", 
           RowBox[{"Count", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "-", "1"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
            "]"}]}], "*", 
          RowBox[{"a", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"#1", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ".", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}]}]}], "&"}], ",", 
        RowBox[{"Select", "[", 
         RowBox[{"DiscreteQAntiQEFieldA", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], 
         "]"}]}], "]"}], "]"}]}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.820819133664324*^9, 3.820819171652829*^9}, {
  3.820843416067457*^9, 3.820843417830886*^9}, {3.8210723270842524`*^9, 
  3.8210723298063517`*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"721e0638-c1fe-4dea-b6c6-4443ffc03795"],

Cell[BoxData[
 RowBox[{"DiscreteIntergalGaussHalfVolSymPosB", "=", "\[IndentingNewLine]", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymB", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "\[IndentingNewLine]", "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymB", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "-", "1"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "\[IndentingNewLine]", "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymB", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "-", "1"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymB", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymB", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "/", "2"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymB", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8207558678173113`*^9, 3.820755890731489*^9}, {
  3.8207561866474943`*^9, 3.820756195491185*^9}, {3.8208186447934313`*^9, 
  3.820818699216284*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"9854558d-a6b1-4f31-8557-1dcbccdbf0e5"],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"Style", "[", 
    RowBox[{
    "\"\<Charge estimate in lower half-z volume - symmetric pos (Backward \
diff E, discrete Int):\>\"", ",", "Large"}], "]"}], ",", 
   RowBox[{"Style", "[", 
    RowBox[{"DiscreteIntergalGaussHalfVolSymPosB", ",", "Large"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.820657677719051*^9, 3.82065768247709*^9}, {
  3.82072083131542*^9, 3.820720832026387*^9}, {3.8207215747115307`*^9, 
  3.820721580352716*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"47aff3fd-efa7-4299-9ced-5365ba9f4464"],

Cell[BoxData[
 RowBox[{"DiscreteIntergalGaussFullVolUSymPosB", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymB", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "\[IndentingNewLine]", "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymB", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "-", "1"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "\[IndentingNewLine]", "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymB", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "-", "1"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymB", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymB", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "-", "1"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymB", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8207555656137533`*^9, 3.820755714665259*^9}, {
  3.82075616498594*^9, 3.820756174420134*^9}, {3.820756215254918*^9, 
  3.8207562477958403`*^9}, {3.820819549650128*^9, 3.8208195576623087`*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"79bde46c-a4c2-4db4-9b95-162b82578a2b"],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"Style", "[", 
    RowBox[{
    "\"\<Charge estimate in total volume - unsymmetric pos (Backward diff E, \
discrete Int):\>\"", ",", "Large"}], "]"}], ",", 
   RowBox[{"Style", "[", 
    RowBox[{"DiscreteIntergalGaussFullVolUSymPosB", ",", "Large"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.820657553495193*^9, 3.8206575964439383`*^9}, {
  3.820657657603077*^9, 3.8206576672200003`*^9}, {3.8207208290693293`*^9, 
  3.8207208298403387`*^9}, {3.820721614730289*^9, 3.820721618440208*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"cb718104-7b02-4972-bbd9-7aa0989e7a19"],

Cell[BoxData[
 RowBox[{"DiscreteIntergalGaussHalfVolUSymPosB", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymB", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "\[IndentingNewLine]", "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymB", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "-", "1"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "\[IndentingNewLine]", "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymB", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "-", "1"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymB", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymB", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "/", "2"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymB", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8207558678173113`*^9, 3.820755890731489*^9}, {
  3.8207561866474943`*^9, 3.820756195491185*^9}, {3.820756272970839*^9, 
  3.8207562810589447`*^9}, {3.820819604130458*^9, 3.8208196126743193`*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"bb109d1c-3887-43af-bd9d-e46083a77433"],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"Style", "[", 
    RowBox[{
    "\"\<Charge estimate in lower half-z volume - unsymmetric pos (Backward \
diff E, discrete Int):\>\"", ",", "Large"}], "]"}], ",", 
   RowBox[{"Style", "[", 
    RowBox[{"DiscreteIntergalGaussHalfVolUSymPosB", ",", "Large"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.820657677719051*^9, 3.82065768247709*^9}, {
  3.82072083131542*^9, 3.820720832026387*^9}, {3.820721624160551*^9, 
  3.820721628055542*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"3813a437-8962-4df3-be64-7d402d97898d"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<As next step we visualize the energy density obstained, which is \
proportional to E^2 in this scenario where all B fields vanish.\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[150]:=",ExpressionUUID->"d1a1d9fd-2cdd-4846-89d6-18becea45548"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiscreteQAntiQEnergyUnSymB", "=", 
   RowBox[{"Map", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "^", "2"}]}], "]"}], "}"}]}], 
       "]"}], "&"}], ",", "DiscreteQAntiQEFieldUnSymB"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.820470105906807*^9, 3.820470116866716*^9}, {
  3.820470165566935*^9, 3.8204701933244133`*^9}, {3.82047024295074*^9, 
  3.820470244679022*^9}, {3.820646575988064*^9, 3.820646601561721*^9}, {
  3.820657762368434*^9, 3.8206577670997763`*^9}, {3.820721944343255*^9, 
  3.820721969383691*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"c3ced121-c904-4a96-9c52-45ba1003e185"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiscreteQAntiQ2dNrgSlicesUnSymB", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "^", "2"}]}], "]"}], "}"}]}], 
       "]"}], "&"}], ",", "DiscreteQAntiQEFieldUnSymB"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.82046853861353*^9, 3.820468548944089*^9}, 
   3.820470076202874*^9, {3.820470203625978*^9, 3.820470217674542*^9}, {
   3.820470280307233*^9, 3.820470281642745*^9}, {3.820646588051409*^9, 
   3.820646602627339*^9}, {3.820657764364868*^9, 3.8206577687956543`*^9}, {
   3.820721949306005*^9, 3.8207219723511667`*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"ebbb30a8-8ed9-424c-a2e6-b3a6e2bb76ef"],

Cell[BoxData[
 RowBox[{"ListDensityPlot3D", "[", 
  RowBox[{"DiscreteQAntiQEnergyUnSymB", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "500"}], "}"}]}], ",", 
   RowBox[{"OpacityFunctionScaling", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8204701260768147`*^9, 3.820470126303855*^9}, 
   3.820647875317202*^9, {3.820657770291957*^9, 3.82065778281325*^9}, {
   3.820721938328657*^9, 3.8207219400964003`*^9}, {3.820721975289144*^9, 
   3.820721976051896*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"9606c203-3feb-4259-a397-7138a140d5c3"],

Cell[BoxData[
 RowBox[{"ListPointPlot3D", "[", 
  RowBox[{
   RowBox[{"DiscreteQAntiQ2dNrgSlicesUnSymB", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "*", "Nx", "*", 
       "Nx"}]}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellLabel->
  "In[154]:=",ExpressionUUID->"b0059f33-bee5-4a13-bb0c-8390a92e410c"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Note that the energy density only shows significant contributions in \
the back of the charge, as the backward derivative is unaware of the charge \
as it is approached from smaller z values.\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820657826250525*^9, 3.820657897602195*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[155]:=",ExpressionUUID->"081f8ffa-9c97-47ea-bcad-8355976a20d8"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Find Eigenvectors with positive Eigenvalues that has components in the \
yz plane\>\"", ";"}],
  Background->GrayLevel[0.85]]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282291133655*^9}, {
  3.819283749833105*^9, 3.8192837746446867`*^9}, {3.820136435666171*^9, 
  3.820136441422764*^9}, {3.82013695725564*^9, 3.8201369698513203`*^9}, {
  3.820138656334587*^9, 3.82013865998287*^9}},
 Background->GrayLevel[0.85],
 CellLabel->
  "In[156]:=",ExpressionUUID->"6ffbed5e-39fd-40aa-9b78-0862bde0a753"],

Cell[BoxData[
 RowBox[{
  RowBox[{"StressEnergyQAntiQEFieldSymB", "=", 
   RowBox[{
    RowBox[{"MapThread", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#1", ",", 
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {
             RowBox[{
              RowBox[{"#2", "*", "#2"}], "-", 
              RowBox[{"0.5", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"#2", "^", "2"}], "+", 
                 RowBox[{"#3", "^", "2"}], "+", 
                 RowBox[{"#4", "^", "2"}]}], ")"}]}]}], 
             RowBox[{"#2", "*", "#3"}], 
             RowBox[{"#2", "*", "#4"}]},
            {
             RowBox[{"#3", "*", "#2"}], 
             RowBox[{
              RowBox[{"#3", "*", "#3"}], "-", 
              RowBox[{"0.5", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"#2", "^", "2"}], "+", 
                 RowBox[{"#3", "^", "2"}], "+", 
                 RowBox[{"#4", "^", "2"}]}], ")"}]}]}], 
             RowBox[{"#3", "*", "#4"}]},
            {
             RowBox[{"#4", "*", "#2"}], 
             RowBox[{"#4", "*", "#3"}], 
             RowBox[{
              RowBox[{"#4", "*", "#4"}], "-", 
              RowBox[{"0.5", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"#2", "^", "2"}], "+", 
                 RowBox[{"#3", "^", "2"}], "+", 
                 RowBox[{"#4", "^", "2"}]}], ")"}]}]}]}
           }], "\[NoBreak]", ")"}]}], "}"}], "&"}], ",", 
      RowBox[{"{", 
       RowBox[{"coord", ",", "varsExB", ",", "varsEyB", ",", "varsEzB"}], 
       "}"}]}], "]"}], "/.", 
    RowBox[{"Dispatch", "[", "SolutionQAntiQEFieldSymB", "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.819729359430502*^9, {3.819729399399043*^9, 3.8197294118105717`*^9}, {
   3.8201386085802317`*^9, 3.820138615384925*^9}, {3.8202316467088614`*^9, 
   3.820231653019174*^9}, {3.82023340255282*^9, 3.820233404827448*^9}, {
   3.820470709457385*^9, 3.820470712411722*^9}, {3.8209282661635313`*^9, 
   3.820928282882998*^9}, {3.821074384980863*^9, 3.8210743856413794`*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"e9c812fc-bf70-48ef-af60-cebfbc2f2036"],

Cell[BoxData[
 RowBox[{
  RowBox[{"StressEnergyQAntiQEFieldSymB2", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "*", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "-", 
             RowBox[{"0.5", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "^", "2"}]}], ")"}]}]}], 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}]},
           {
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "*", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "-", 
             RowBox[{"0.5", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "^", "2"}]}], ")"}]}]}], 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}]},
           {
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], "*", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], "-", 
             RowBox[{"0.5", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "^", "2"}]}], ")"}]}]}]}
          }], "\[NoBreak]", ")"}]}], "}"}], "&"}], ",", 
     "DiscreteQAntiQEFieldSymB"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8209285992994747`*^9, 3.820928733310677*^9}, {
  3.821074385802589*^9, 3.821074385950461*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"d189f58e-9582-4974-8ad7-be8782d9a2de"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"StressEnergyQAntiQEFieldSymB", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "*", "Nx", "*", 
        "Nx"}]}], "]"}], "]"}], "[", 
    RowBox[{"[", "120", "]"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.820928738548355*^9, 3.820928739015799*^9}, {
   3.821072679347134*^9, 3.821072710352169*^9}, 3.821074386124505*^9},
 CellLabel->
  "In[159]:=",ExpressionUUID->"1e75ccd7-cd8a-4fde-a7b9-4a1935a050c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"StressEnergyQAntiQEFieldSymB2", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "*", "Nx", "*", 
        "Nx"}]}], "]"}], "]"}], "[", 
    RowBox[{"[", "120", "]"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.820928743399654*^9, 3.820928743826194*^9}, {
   3.821072700778161*^9, 3.8210727044172564`*^9}, 3.8210743862972918`*^9},
 CellLabel->
  "In[160]:=",ExpressionUUID->"abcc3b9a-29d1-4eae-b462-90297c1a3c84"],

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{
  "StressEnergyQAntiQEFieldSymB", "-", "StressEnergyQAntiQEFieldSymB2"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.820941954144723*^9, 3.8209419695875063`*^9}, {
  3.8210743864770737`*^9, 3.8210743866167173`*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"99f7be08-0216-4fff-9986-b1e8c8b65bf3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Eigensystem", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"StressEnergyQAntiQEFieldSymB2", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "*", "Nx", "*", 
         "Nx"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "120", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8210727686167927`*^9, 3.821072780428989*^9}, 
   3.821074386792289*^9},
 CellLabel->
  "In[162]:=",ExpressionUUID->"18626559-e1a4-4734-b40c-db4948d7c58f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"StressEnergy3DEvalsB", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Eigensystem", "[", 
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "&"}], ",", 
     "StressEnergyQAntiQEFieldSymB"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.819728560658869*^9, 3.8197286810453568`*^9}, {
   3.819728767711738*^9, 3.819728768671866*^9}, {3.819728852686447*^9, 
   3.819728871704611*^9}, {3.819728907517695*^9, 3.819728945636219*^9}, {
   3.819728986445532*^9, 3.819728988445838*^9}, {3.81972902661134*^9, 
   3.8197290306316853`*^9}, {3.819729380698332*^9, 3.819729482580639*^9}, {
   3.820138718975348*^9, 3.820138722056714*^9}, {3.820231702315329*^9, 
   3.820231703915223*^9}, 3.820928321076564*^9, {3.821072193836852*^9, 
   3.8210722150133553`*^9}, {3.821072785899151*^9, 3.8210727892855864`*^9}, {
   3.8210743869379883`*^9, 3.8210743871263447`*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"d64bf56a-8121-43c5-9afc-64b43507435a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"StressEnergy3DEvalsB", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "*", "Nx", "*", 
       "Nx"}]}], "]"}], "]"}], "[", 
   RowBox[{"[", "128", "]"}], "]"}], "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.820929050071898*^9, 3.820929054462678*^9}, {
   3.820929460754231*^9, 3.820929462034603*^9}, {3.820942225864646*^9, 
   3.820942241156365*^9}, 3.821074387268107*^9},
 CellLabel->
  "In[164]:=",ExpressionUUID->"f88b5536-75a8-4fe3-b58f-02069f13f9ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"StressEnergy3DEvecsMatB", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Eigensystem", "[", 
           RowBox[{"#1", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}], "&"}], ",", 
     "StressEnergyQAntiQEFieldSymB"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.819729490417583*^9, 3.819729501514736*^9}, {
   3.819729921613063*^9, 3.819729923415132*^9}, {3.819976595126808*^9, 
   3.819976595405533*^9}, {3.82013872386425*^9, 3.820138725811769*^9}, {
   3.8202317055741377`*^9, 3.820231706933612*^9}, 3.8209283318383417`*^9, {
   3.821072195672167*^9, 3.821072216176587*^9}, {3.82107280000642*^9, 
   3.821072804817895*^9}, {3.82107438744023*^9, 3.821074387586187*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"77c0b7c8-6ee3-4ca4-a2af-442b6a7ddadb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"StressEnergy3DEvecsMatB", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "*", "Nx", "*", 
        "Nx"}]}], "]"}], "]"}], "[", 
    RowBox[{"[", "120", "]"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.820237496494833*^9, 3.820237496703092*^9}, {
   3.820480719585841*^9, 3.820480720441112*^9}, 3.820491056458338*^9, {
   3.8204912190759583`*^9, 3.820491219272183*^9}, 3.8210743877584753`*^9},
 CellLabel->
  "In[166]:=",ExpressionUUID->"4ccbc0cd-a4e8-465b-b91b-e5190c51b087"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<NOTE: The EST eigenvectors do not show the correct behavior, as there \
is no vector that lies solely in the yz plane in the example above (which is \
a set of EV located in the yz plane, in which the sources are located \
(position: [[(Nx/2)Nx*Nx+1;;(Nx/2+1)*Nx*Nx]][[120]]);\nI.e. we cannot use the \
true selection criterion (within or perpendicular to the zy plane) in the \
following but use an approximate one, i.e. choose the eigenvector, as long as \
it has less than 20% contribution in the x direction. We will see that for \
more faithfull discretizations such a weakening of the criterion will not be \
necessary anymore.\>\"", ";"}],
  Background->GrayLevel[0.85]]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282291133655*^9}, {
  3.819283749833105*^9, 3.8192837746446867`*^9}, {3.820136435666171*^9, 
  3.820136441422764*^9}, {3.82013695725564*^9, 3.8201369698513203`*^9}, {
  3.820138656334587*^9, 3.82013865998287*^9}, {3.821076746669207*^9, 
  3.821076911052178*^9}},
 Background->GrayLevel[0.85],
 CellLabel->
  "In[167]:=",ExpressionUUID->"061e4e95-3b72-45f3-b137-e86bddb81c4b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"StressEnergy3DEvecsB", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "&"}], ",", 
     "StressEnergy3DEvecsMatB"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8199766032304707`*^9, 3.819976700452835*^9}, {
  3.8201387278078117`*^9, 3.820138731284821*^9}, {3.820231708200006*^9, 
  3.820231710769763*^9}, {3.821072202258304*^9, 3.8210722043061*^9}, {
  3.821074387923449*^9, 3.821074388097266*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"88cfdc56-b0e2-4714-923f-1b484ca227b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"StressEnergy3DEvecsB", "[", 
   RowBox[{"[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
     
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "*", "Nx", "*", "Nx"}]}],
     "]"}], "]"}], "[", 
  RowBox[{"[", "120", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.820236997201962*^9, 3.820237011320973*^9}, {
   3.8209283651142197`*^9, 3.8209283768591547`*^9}, 3.821074388274272*^9},
 CellLabel->
  "In[169]:=",ExpressionUUID->"8b24a08a-9e6a-420c-b031-b5ce499e4a59"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MultEV", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.820928456628875*^9, 3.820928459266411*^9}, {
  3.820929065364045*^9, 3.820929065550501*^9}, {3.820943096965282*^9, 
  3.8209431108222733`*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"34ba6600-980c-4918-bbbc-ce0c60c28fe8"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"StressEnergy3DEvecsYZPlanePosBStrict", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"StressEnergy3DEvecsYZPlaneNegBStrict", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"k", "=", "1"}]}], ",", 
   RowBox[{"k", "\[LessEqual]", 
    RowBox[{"Length", "[", "StressEnergy3DEvecsB", "]"}]}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WhichEval", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"StressEnergy3DEvalsB", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], ">", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"WhichDir", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"StressEnergy3DEvecsB", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"l", "+", "1"}], "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}], "<", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"k", ",", " ", "WhichEval", ",", " ", 
        RowBox[{"Map", "[", 
         RowBox[{"Not", ",", "WhichEval"}], "]"}], ",", " ", "WhichDir"}], 
       "]"}], ";"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"cntPos", "=", "0"}], ";", "\[IndentingNewLine]", 
    RowBox[{"cntNeg", "=", "0"}], ";", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "\[LessEqual]", "3"}], ",", 
      RowBox[{"j", "++"}], ",", " ", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"WhichEval", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "&&", 
          RowBox[{"WhichDir", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "&&", 
          RowBox[{"cntPos", "\[Equal]", "0"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"StressEnergy3DEvecsYZPlanePosBStrict", ",", 
            RowBox[{"{", " ", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"StressEnergy3DEvecsB", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;"}], "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MultEV", "\[Equal]", "1"}], ",", 
                 RowBox[{"Sqrt", "[", 
                  RowBox[{"Abs", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"StressEnergy3DEvalsB", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", "1"}], 
                "]"}], "*", 
               RowBox[{
                RowBox[{
                 RowBox[{"StressEnergy3DEvecsB", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "[", 
                 RowBox[{"[", " ", 
                  RowBox[{"j", " ", "+", "1"}], "]"}], "]"}], "[", 
                RowBox[{"[", " ", 
                 RowBox[{"2", ";;", "3"}], " ", "]"}], "]"}]}]}], "  ", 
             "}"}]}], "]"}], ";", 
          RowBox[{"cntPos", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Not", "[", 
           RowBox[{"WhichEval", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "]"}], "&&", 
          RowBox[{"WhichDir", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "&&", 
          RowBox[{"cntNeg", "\[Equal]", "0"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"StressEnergy3DEvecsYZPlaneNegBStrict", ",", 
            RowBox[{"{", " ", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"StressEnergy3DEvecsB", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;"}], "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MultEV", "\[Equal]", "1"}], ",", 
                 RowBox[{"Sqrt", "[", 
                  RowBox[{"Abs", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"StressEnergy3DEvalsB", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", "1"}], 
                "]"}], "*", 
               RowBox[{
                RowBox[{
                 RowBox[{"StressEnergy3DEvecsB", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "[", 
                 RowBox[{"[", " ", 
                  RowBox[{"j", " ", "+", "1"}], "]"}], "]"}], "[", 
                RowBox[{"[", " ", 
                 RowBox[{"2", ";;", "3"}], " ", "]"}], "]"}]}]}], "  ", 
             "}"}]}], "]"}], ";", " ", 
          RowBox[{"cntNeg", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
       ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{
  3.8201388154588823`*^9, {3.820138902416061*^9, 3.820139173303244*^9}, {
   3.820139231229272*^9, 3.820139292773663*^9}, {3.820139406103134*^9, 
   3.820139503590178*^9}, {3.82013970804751*^9, 3.820139733360385*^9}, {
   3.820139788005664*^9, 3.820139930412231*^9}, {3.820149068479992*^9, 
   3.820149068788966*^9}, {3.8204715233368464`*^9, 3.8204715461037483`*^9}, {
   3.820472040426907*^9, 3.8204720829996023`*^9}, {3.820472161700047*^9, 
   3.820472231324839*^9}, {3.8204727233685427`*^9, 3.8204727616093073`*^9}, {
   3.820472907322509*^9, 3.820472924870614*^9}, {3.820473401161138*^9, 
   3.820473416610223*^9}, {3.820473650809794*^9, 3.8204736580882263`*^9}, {
   3.820473924741139*^9, 3.820473931332028*^9}, {3.82047410431324*^9, 
   3.820474141096488*^9}, {3.820475883794581*^9, 3.82047588410526*^9}, {
   3.820476248707018*^9, 3.8204762558625174`*^9}, {3.8204763916313*^9, 
   3.8204764071792*^9}, {3.820478599990163*^9, 3.820478642118165*^9}, {
   3.820478684815777*^9, 3.8204787202555923`*^9}, {3.82047879072965*^9, 
   3.820478808228055*^9}, {3.8204795567613564`*^9, 3.820479610399288*^9}, {
   3.820480133841617*^9, 3.8204801339693413`*^9}, {3.820487496388817*^9, 
   3.820487497391054*^9}, {3.820488015024253*^9, 3.8204880165698442`*^9}, 
   3.82048997310728*^9, {3.820490978923695*^9, 3.820491006916456*^9}, {
   3.8209296349720182`*^9, 3.8209296375333138`*^9}, {3.8210743884130917`*^9, 
   3.82107439040595*^9}, {3.821076700270981*^9, 3.8210767005164423`*^9}, {
   3.821098132995017*^9, 3.821098134907156*^9}, {3.821153768976061*^9, 
   3.8211537876981697`*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"5367dc7c-4b4e-4650-a016-6cced37823fe"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"StressEnergy3DEvecsYZPlanePosB", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"StressEnergy3DEvecsYZPlaneNegB", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"k", "=", "1"}]}], ",", 
   RowBox[{"k", "\[LessEqual]", 
    RowBox[{"Length", "[", "StressEnergy3DEvecsB", "]"}]}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WhichEval", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"StressEnergy3DEvalsB", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], ">", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"WhichDir", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"StressEnergy3DEvecsB", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"l", "+", "1"}], "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}], "<", "0.5"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"k", ",", " ", "WhichEval", ",", " ", 
        RowBox[{"Map", "[", 
         RowBox[{"Not", ",", "WhichEval"}], "]"}], ",", " ", "WhichDir"}], 
       "]"}], ";"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"cntPos", "=", "0"}], ";", "\[IndentingNewLine]", 
    RowBox[{"cntNeg", "=", "0"}], ";", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "\[LessEqual]", "3"}], ",", 
      RowBox[{"j", "++"}], ",", " ", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"WhichEval", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "&&", 
          RowBox[{"WhichDir", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "&&", 
          RowBox[{"cntPos", "\[Equal]", "0"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"StressEnergy3DEvecsYZPlanePosB", ",", 
            RowBox[{"{", " ", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"StressEnergy3DEvecsB", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;"}], "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MultEV", "\[Equal]", "1"}], ",", 
                 RowBox[{"Sqrt", "[", 
                  RowBox[{"Abs", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"StressEnergy3DEvalsB", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", "1"}], 
                "]"}], "*", 
               RowBox[{
                RowBox[{
                 RowBox[{"StressEnergy3DEvecsB", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "[", 
                 RowBox[{"[", " ", 
                  RowBox[{"j", " ", "+", "1"}], "]"}], "]"}], "[", 
                RowBox[{"[", " ", 
                 RowBox[{"2", ";;", "3"}], " ", "]"}], "]"}]}]}], "  ", 
             "}"}]}], "]"}], ";", 
          RowBox[{"cntPos", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Not", "[", 
           RowBox[{"WhichEval", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "]"}], "&&", 
          RowBox[{"WhichDir", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "&&", 
          RowBox[{"cntNeg", "\[Equal]", "0"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"StressEnergy3DEvecsYZPlaneNegB", ",", 
            RowBox[{"{", " ", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"StressEnergy3DEvecsB", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;"}], "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MultEV", "\[Equal]", "1"}], ",", 
                 RowBox[{"Sqrt", "[", 
                  RowBox[{"Abs", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"StressEnergy3DEvalsB", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", "1"}], 
                "]"}], "*", 
               RowBox[{
                RowBox[{
                 RowBox[{"StressEnergy3DEvecsB", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "[", 
                 RowBox[{"[", " ", 
                  RowBox[{"j", " ", "+", "1"}], "]"}], "]"}], "[", 
                RowBox[{"[", " ", 
                 RowBox[{"2", ";;", "3"}], " ", "]"}], "]"}]}]}], "  ", 
             "}"}]}], "]"}], ";", " ", 
          RowBox[{"cntNeg", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
       ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{
  3.8201388154588823`*^9, {3.820138902416061*^9, 3.820139173303244*^9}, {
   3.820139231229272*^9, 3.820139292773663*^9}, {3.820139406103134*^9, 
   3.820139503590178*^9}, {3.82013970804751*^9, 3.820139733360385*^9}, {
   3.820139788005664*^9, 3.820139930412231*^9}, {3.820149068479992*^9, 
   3.820149068788966*^9}, {3.8204715233368464`*^9, 3.8204715461037483`*^9}, {
   3.820472040426907*^9, 3.8204720829996023`*^9}, {3.820472161700047*^9, 
   3.820472231324839*^9}, {3.8204727233685427`*^9, 3.8204727616093073`*^9}, {
   3.820472907322509*^9, 3.820472924870614*^9}, {3.820473401161138*^9, 
   3.820473416610223*^9}, {3.820473650809794*^9, 3.8204736580882263`*^9}, {
   3.820473924741139*^9, 3.820473931332028*^9}, {3.82047410431324*^9, 
   3.820474141096488*^9}, {3.820475883794581*^9, 3.82047588410526*^9}, {
   3.820476248707018*^9, 3.8204762558625174`*^9}, {3.8204763916313*^9, 
   3.8204764071792*^9}, {3.820478599990163*^9, 3.820478642118165*^9}, {
   3.820478684815777*^9, 3.8204787202555923`*^9}, {3.82047879072965*^9, 
   3.820478808228055*^9}, {3.8204795567613564`*^9, 3.820479610399288*^9}, {
   3.820480133841617*^9, 3.8204801339693413`*^9}, {3.820487496388817*^9, 
   3.820487497391054*^9}, {3.820488015024253*^9, 3.8204880165698442`*^9}, 
   3.82048997310728*^9, {3.820490978923695*^9, 3.820491006916456*^9}, {
   3.8209296349720182`*^9, 3.8209296375333138`*^9}, {3.8210743884130917`*^9, 
   3.82107439040595*^9}, {3.821076700270981*^9, 3.8210767005164423`*^9}, {
   3.821098132995017*^9, 3.821098134907156*^9}, {3.822454501283059*^9, 
   3.822454501400137*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"6dedf952-50a9-4b14-ac74-f2eab12afcf4"],

Cell[BoxData[
 RowBox[{"PYZ1B", "=", 
  RowBox[{"ListVectorPlot", "[", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], ",", 
      RowBox[{"Select", "[", 
       RowBox[{"StressEnergy3DEvecsYZPlanePosB", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
          RowBox[{"(", 
           RowBox[{"Nx", "/", "2"}], ")"}]}], "&"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
    RowBox[{"VectorMarkers", "\[Rule]", 
     RowBox[{"{", "\"\<DoubleDart\>\"", "}"}]}], ",", " ", 
    RowBox[{"VectorScale", "\[Rule]", "Medium"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821073142569046*^9, 3.8210731555845947`*^9}, {
  3.821073212997888*^9, 3.821073264420211*^9}, {3.8210732966922894`*^9, 
  3.821073325467822*^9}, {3.8210733610415163`*^9, 3.821073361350918*^9}, {
  3.821074259456417*^9, 3.8210742595250587`*^9}, {3.8210743905649233`*^9, 
  3.8210743909459543`*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"c89c8dbd-f6aa-469a-9c4c-ebbb176ffb16"],

Cell[BoxData[
 RowBox[{"PYZ1BPRL", "=", 
  RowBox[{"ListVectorPlot", "[", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], ",", 
      RowBox[{"Select", "[", 
       RowBox[{"StressEnergy3DEvecsYZPlanePosB", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
          RowBox[{"(", 
           RowBox[{"Nx", "/", "2"}], ")"}]}], "&"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
    RowBox[{"VectorMarkers", "\[Rule]", 
     RowBox[{"{", "\"\<DoubleDart\>\"", "}"}]}], ",", " ", 
    RowBox[{"VectorScale", "\[Rule]", "Large"}], ",", 
    RowBox[{"VectorStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", 
       RowBox[{"AbsoluteThickness", "[", "15", "]"}]}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Nx", "/", "4"}], ",", 
         RowBox[{"3", "*", 
          RowBox[{"Nx", "/", "4"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "2"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<y\>\"", ",", "None"}], "}"}]}], ",", " ", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"AbsoluteThickness", "[", "10", "]"}], "}"}]}], ",", 
    RowBox[{"FrameTicksStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{
       RowBox[{"FontOpacity", "\[Rule]", "0"}], ",", 
       RowBox[{"FontSize", "\[Rule]", "0"}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821960971344583*^9, 3.8219609995099*^9}, {
  3.821961039098624*^9, 3.821961039325575*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"5759d5a1-1270-4ab9-b9d2-ead4350cfe52"],

Cell[BoxData[
 RowBox[{"PYZ1BPRLStrict", "=", 
  RowBox[{"ListVectorPlot", "[", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], ",", 
      RowBox[{"Select", "[", 
       RowBox[{"StressEnergy3DEvecsYZPlanePosBStrict", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
          RowBox[{"(", 
           RowBox[{"Nx", "/", "2"}], ")"}]}], "&"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
    RowBox[{"VectorMarkers", "\[Rule]", 
     RowBox[{"{", "\"\<DoubleDart\>\"", "}"}]}], ",", " ", 
    RowBox[{"VectorScale", "\[Rule]", "Small"}], ",", 
    RowBox[{"VectorStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Gray", ",", 
       RowBox[{"AbsoluteThickness", "[", "20", "]"}]}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Nx", "/", "4"}], ",", 
         RowBox[{"3", "*", 
          RowBox[{"Nx", "/", "4"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "2"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<y\>\"", ",", "None"}], "}"}]}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"AbsoluteThickness", "[", "10", "]"}], "}"}]}], ",", 
    RowBox[{"FrameTicksStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{
       RowBox[{"FontOpacity", "\[Rule]", "0"}], ",", 
       RowBox[{"FontSize", "\[Rule]", "0"}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821153838592771*^9, 3.8211538459098473`*^9}, {
  3.821153884553911*^9, 3.8211539366851397`*^9}, {3.821954149556293*^9, 
  3.821954172754414*^9}, {3.8219543917412643`*^9, 3.821954429897531*^9}, {
  3.821961057970706*^9, 3.821961059958807*^9}, {3.82196110621737*^9, 
  3.8219611086292458`*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"0300ad83-6126-4060-ae86-c0536bca327b"],

Cell[BoxData[
 RowBox[{"PYZ2B", "=", 
  RowBox[{"ListVectorPlot", "[", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], ",", 
      RowBox[{"Select", "[", 
       RowBox[{"StressEnergy3DEvecsYZPlaneNegB", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
          RowBox[{"(", 
           RowBox[{"Nx", "/", "2"}], ")"}]}], "&"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
    RowBox[{"VectorMarkers", "\[Rule]", "\"\<Spindle\>\""}], ",", 
    RowBox[{"VectorStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", 
       RowBox[{"Opacity", "[", "0.5", "]"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.8204910281770267`*^9, {3.8204911053106413`*^9, 3.82049110799761*^9}, {
   3.820928481237287*^9, 3.820928487540861*^9}, 3.820941803317013*^9, {
   3.820942301914412*^9, 3.820942309181538*^9}, {3.82107318974234*^9, 
   3.8210732099402933`*^9}, {3.8210733392404547`*^9, 3.821073363473857*^9}, {
   3.821074260772657*^9, 3.821074260855136*^9}, {3.8210743911146927`*^9, 
   3.821074391273069*^9}},
 CellLabel->
  "In[176]:=",ExpressionUUID->"132cf32a-236c-49dc-8f02-696cd19a33ba"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"PYZ2B", ",", "PYZ1B"}], "]"}]], "Input",
 CellChangeTimes->{{3.8210731953767853`*^9, 3.821073199234619*^9}, {
  3.821073365629251*^9, 3.821073368006226*^9}, {3.821074262066593*^9, 
  3.821074263478546*^9}, {3.8210743914458*^9, 3.8210743916144114`*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"9d65e9a2-e8be-4dd7-8beb-48d0915c0c1f"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"PYZ1APRLTransp", ",", "PYZ1BPRLStrict", ",", "PYZ1BPRL", ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"FontOpacity", "\[Rule]", "0"}], ",", 
        RowBox[{"FontSize", "\[Rule]", "0"}]}], "]"}], ",", "Automatic"}], 
     "}"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<y\>\"", ",", "None"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.821098078852778*^9, 3.8210980906981163`*^9}, {
  3.821954255776513*^9, 3.8219542582307568`*^9}, {3.821954341239685*^9, 
  3.821954373416111*^9}, {3.821961076071707*^9, 3.82196108646259*^9}, {
  3.821961121658203*^9, 3.821961121840951*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"152961f7-40d8-4ff3-b10d-90c005dd5e77"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "StressEnergy3DEvecsXZPlanePosB", ",", "StressEnergy3DEvecsXZPlaneNegB"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.820930403212627*^9, 3.820930408519693*^9}, {
  3.821074391940905*^9, 3.821074392134259*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"f02988c1-4cb3-4b3d-8be7-f0167cf8ca7e"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"StressEnergy3DEvecsXZPlanePosB", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"StressEnergy3DEvecsXZPlaneNegB", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"k", "=", "1"}]}], ",", 
   RowBox[{"k", "\[LessEqual]", 
    RowBox[{"Length", "[", "StressEnergy3DEvecsB", "]"}]}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WhichEval", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"StressEnergy3DEvalsB", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], ">", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"WhichDir", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"StressEnergy3DEvecsB", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"l", "+", "1"}], "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}], "<", "0.2"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"k", ",", " ", "WhichEval", ",", " ", 
        RowBox[{"Map", "[", 
         RowBox[{"Not", ",", "WhichEval"}], "]"}], ",", " ", "WhichDir"}], 
       "]"}], ";"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"cntPos", "=", "0"}], ";", "\[IndentingNewLine]", 
    RowBox[{"cntNeg", "=", "0"}], ";", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "\[LessEqual]", "3"}], ",", 
      RowBox[{"j", "++"}], ",", " ", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"WhichEval", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "&&", 
          RowBox[{"WhichDir", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "&&", 
          RowBox[{"cntPos", "\[Equal]", "0"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"StressEnergy3DEvecsXZPlanePosB", ",", 
            RowBox[{"{", " ", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"StressEnergy3DEvecsB", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;"}], "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MultEV", "\[Equal]", "1"}], ",", 
                 RowBox[{"Sqrt", "[", 
                  RowBox[{"Abs", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"StressEnergy3DEvalsB", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", "1"}], 
                "]"}], "*", 
               RowBox[{
                RowBox[{
                 RowBox[{"StressEnergy3DEvecsB", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "[", 
                 RowBox[{"[", " ", 
                  RowBox[{"j", " ", "+", "1"}], "]"}], "]"}], "[", 
                RowBox[{"[", " ", 
                 RowBox[{"1", ";;", "3", ";;", "2"}], " ", "]"}], "]"}]}]}], 
             "  ", "}"}]}], "]"}], ";", 
          RowBox[{"cntPos", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Not", "[", 
           RowBox[{"WhichEval", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "]"}], "&&", 
          RowBox[{"WhichDir", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "&&", 
          RowBox[{"cntNeg", "\[Equal]", "0"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"StressEnergy3DEvecsXZPlaneNegB", ",", 
            RowBox[{"{", " ", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"StressEnergy3DEvecsB", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;"}], "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MultEV", "\[Equal]", "1"}], ",", 
                 RowBox[{"Sqrt", "[", 
                  RowBox[{"Abs", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"StressEnergy3DEvalsB", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", "1"}], 
                "]"}], "*", 
               RowBox[{
                RowBox[{
                 RowBox[{"StressEnergy3DEvecsB", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "[", 
                 RowBox[{"[", " ", 
                  RowBox[{"j", " ", "+", "1"}], "]"}], "]"}], "[", 
                RowBox[{"[", " ", 
                 RowBox[{"1", ";;", "3", ";;", "2"}], " ", "]"}], "]"}]}]}], 
             "  ", "}"}]}], "]"}], ";", " ", 
          RowBox[{"cntNeg", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
       ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{
  3.8201388154588823`*^9, {3.820138902416061*^9, 3.820139173303244*^9}, {
   3.820139231229272*^9, 3.820139292773663*^9}, {3.820139406103134*^9, 
   3.820139503590178*^9}, {3.82013970804751*^9, 3.820139733360385*^9}, {
   3.820139788005664*^9, 3.820139930412231*^9}, {3.820149068479992*^9, 
   3.820149068788966*^9}, {3.8204715233368464`*^9, 3.8204715461037483`*^9}, {
   3.820472040426907*^9, 3.8204720829996023`*^9}, {3.820472161700047*^9, 
   3.820472231324839*^9}, {3.8204727233685427`*^9, 3.8204727616093073`*^9}, {
   3.820472907322509*^9, 3.820472924870614*^9}, {3.820473401161138*^9, 
   3.820473416610223*^9}, {3.820473650809794*^9, 3.8204736580882263`*^9}, {
   3.820473924741139*^9, 3.820473931332028*^9}, {3.82047410431324*^9, 
   3.820474141096488*^9}, {3.820475883794581*^9, 3.82047588410526*^9}, {
   3.820476248707018*^9, 3.8204762558625174`*^9}, {3.8204763916313*^9, 
   3.8204764071792*^9}, {3.820478599990163*^9, 3.820478642118165*^9}, {
   3.820478684815777*^9, 3.8204787202555923`*^9}, {3.82047879072965*^9, 
   3.820478808228055*^9}, {3.8204795567613564`*^9, 3.820479610399288*^9}, {
   3.820480133841617*^9, 3.8204801339693413`*^9}, {3.820487496388817*^9, 
   3.820487497391054*^9}, {3.820488015024253*^9, 3.8204880165698442`*^9}, 
   3.82048997310728*^9, {3.820490978923695*^9, 3.820491006916456*^9}, {
   3.8209296349720182`*^9, 3.8209296375333138`*^9}, {3.820930052004086*^9, 
   3.8209300773558187`*^9}, {3.820930359338461*^9, 3.820930369496544*^9}, {
   3.821074392308261*^9, 3.82107439480123*^9}, {3.8210767215032787`*^9, 
   3.821076721730157*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"9b28dda2-c2e8-4d7f-a53d-e7dcbca1e17c"],

Cell[BoxData[
 RowBox[{"PXZ1B", "=", 
  RowBox[{"ListVectorPlot", "[", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "3", ";;", "2"}], "]"}], "]"}], ",", 
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], ",", 
      RowBox[{"Select", "[", 
       RowBox[{"StressEnergy3DEvecsXZPlanePosB", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
          RowBox[{"(", 
           RowBox[{"Nx", "/", "2"}], ")"}]}], "&"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
    RowBox[{"VectorMarkers", "\[Rule]", 
     RowBox[{"{", "\"\<DoubleDart\>\"", "}"}]}], ",", " ", 
    RowBox[{"VectorScale", "\[Rule]", "Medium"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821073142569046*^9, 3.8210731555845947`*^9}, {
  3.821073212997888*^9, 3.821073264420211*^9}, {3.8210732966922894`*^9, 
  3.821073325467822*^9}, {3.8210733610415163`*^9, 3.821073405647564*^9}, {
  3.821074266791212*^9, 3.821074266865011*^9}, {3.821074395012497*^9, 
  3.82107439539049*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"a5e15382-1871-4a0c-a699-9a2cecbb4af2"],

Cell[BoxData[
 RowBox[{"PXZ2B", "=", 
  RowBox[{"ListVectorPlot", "[", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "3", ";;", "2"}], "]"}], "]"}], ",", 
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], ",", 
      RowBox[{"Select", "[", 
       RowBox[{"StressEnergy3DEvecsXZPlaneNegB", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
          RowBox[{"(", 
           RowBox[{"Nx", "/", "2"}], ")"}]}], "&"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
    RowBox[{"VectorMarkers", "\[Rule]", "\"\<Spindle\>\""}], ",", 
    RowBox[{"VectorStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", 
       RowBox[{"Opacity", "[", "0.5", "]"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.8204910281770267`*^9, {3.8204911053106413`*^9, 3.82049110799761*^9}, {
   3.820928481237287*^9, 3.820928487540861*^9}, 3.820941803317013*^9, {
   3.820942301914412*^9, 3.820942309181538*^9}, {3.82107318974234*^9, 
   3.8210732099402933`*^9}, {3.8210733392404547`*^9, 3.821073415144519*^9}, {
   3.82107426790119*^9, 3.821074267966634*^9}, {3.821074395763752*^9, 
   3.821074395918022*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"6cdb6846-74b1-4b3e-91fe-8ec3bef90340"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"PXZ2B", ",", "PXZ1B"}], "]"}]], "Input",
 CellChangeTimes->{{3.8210731953767853`*^9, 3.821073199234619*^9}, {
  3.821073365629251*^9, 3.821073397986327*^9}, {3.821074269102503*^9, 
  3.821074270265818*^9}, {3.821074396531041*^9, 3.8210743972621393`*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"d7a78d7a-775d-4a72-b40c-77ec21a4cfd4"],

Cell[BoxData[
 StyleBox[
  RowBox[{"\"\<Now check what the Euclidean EST has to say:\>\"", ";"}],
  Background->GrayLevel[0.85]]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282291133655*^9}, {
  3.819283749833105*^9, 3.8192837746446867`*^9}, {3.820136435666171*^9, 
  3.820136441422764*^9}, {3.82013695725564*^9, 3.8201369698513203`*^9}, {
  3.820138656334587*^9, 3.82013865998287*^9}, {3.821077718966289*^9, 
  3.821077740482169*^9}},
 Background->GrayLevel[0.85],
 CellLabel->
  "In[184]:=",ExpressionUUID->"976241d5-90d9-48ee-9081-e38d9ed42df3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EuclideanStressEnergyQAntiQEFieldSymB2", "=", 
   RowBox[{
    RowBox[{"MapThread", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#1", ",", 
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {
             RowBox[{
              RowBox[{"#2", "*", "#2"}], "+", 
              RowBox[{"0.5", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"#2", "^", "2"}], "+", 
                 RowBox[{"#3", "^", "2"}], "+", 
                 RowBox[{"#4", "^", "2"}]}], ")"}]}]}], 
             RowBox[{"#2", "*", "#3"}], 
             RowBox[{"#2", "*", "#4"}]},
            {
             RowBox[{"#3", "*", "#2"}], 
             RowBox[{
              RowBox[{"#3", "*", "#3"}], "+", 
              RowBox[{"0.5", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"#2", "^", "2"}], "+", 
                 RowBox[{"#3", "^", "2"}], "+", 
                 RowBox[{"#4", "^", "2"}]}], ")"}]}]}], 
             RowBox[{"#3", "*", "#4"}]},
            {
             RowBox[{"#4", "*", "#2"}], 
             RowBox[{"#4", "*", "#3"}], 
             RowBox[{
              RowBox[{"#4", "*", "#4"}], "+", 
              RowBox[{"0.5", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"#2", "^", "2"}], "+", 
                 RowBox[{"#3", "^", "2"}], "+", 
                 RowBox[{"#4", "^", "2"}]}], ")"}]}]}]}
           }], "\[NoBreak]", ")"}]}], "}"}], "&"}], ",", 
      RowBox[{"{", 
       RowBox[{"coord", ",", "varsExB", ",", "varsEyB", ",", "varsEzB"}], 
       "}"}]}], "]"}], "/.", 
    RowBox[{"Dispatch", "[", "SolutionQAntiQEFieldSymB", "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.819729359430502*^9, {3.819729399399043*^9, 3.8197294118105717`*^9}, {
   3.8201386085802317`*^9, 3.820138615384925*^9}, {3.8202316467088614`*^9, 
   3.820231653019174*^9}, {3.82023340255282*^9, 3.820233404827448*^9}, {
   3.820470709457385*^9, 3.820470712411722*^9}, {3.8209282661635313`*^9, 
   3.820928282882998*^9}, {3.821074384980863*^9, 3.8210743856413794`*^9}, {
   3.821077998065775*^9, 3.821078031753145*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"3714617a-29bb-4faf-ba50-1213750d90ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EuclideanStressEnergy3DEvalsB", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Eigensystem", "[", 
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "&"}], ",", 
     "EuclideanStressEnergyQAntiQEFieldSymB2"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.819728560658869*^9, 3.8197286810453568`*^9}, {
   3.819728767711738*^9, 3.819728768671866*^9}, {3.819728852686447*^9, 
   3.819728871704611*^9}, {3.819728907517695*^9, 3.819728945636219*^9}, {
   3.819728986445532*^9, 3.819728988445838*^9}, {3.81972902661134*^9, 
   3.8197290306316853`*^9}, {3.819729380698332*^9, 3.819729482580639*^9}, {
   3.820138718975348*^9, 3.820138722056714*^9}, {3.820231702315329*^9, 
   3.820231703915223*^9}, 3.820928321076564*^9, {3.821072193836852*^9, 
   3.8210722150133553`*^9}, {3.821072785899151*^9, 3.8210727892855864`*^9}, {
   3.821074502067374*^9, 3.8210745022485533`*^9}, 3.8210745568228703`*^9, {
   3.821077893188242*^9, 3.821077895040063*^9}, {3.821078013642602*^9, 
   3.821078020666377*^9}},
 CellLabel->
  "In[186]:=",ExpressionUUID->"e97829f4-45e5-4b00-a54c-187247061414"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EuclideanStressEnergy3DEvalsB", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "*", "Nx", "*", 
       "Nx"}]}], "]"}], "]"}], "[", 
   RowBox[{"[", "128", "]"}], "]"}], "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.821077909773234*^9, 3.82107791347372*^9}, 
   3.82107802147471*^9},
 CellLabel->
  "In[187]:=",ExpressionUUID->"4153efdc-0cac-4071-b7b1-f3262ce4fa94"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EuclideanStressEnergy3DEvecsMatB", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Eigensystem", "[", 
           RowBox[{"#1", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}], "&"}], ",", 
     "EuclideanStressEnergyQAntiQEFieldSymB2"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.819729490417583*^9, 3.819729501514736*^9}, {
   3.819729921613063*^9, 3.819729923415132*^9}, {3.819976595126808*^9, 
   3.819976595405533*^9}, {3.82013872386425*^9, 3.820138725811769*^9}, {
   3.8202317055741377`*^9, 3.820231706933612*^9}, 3.8209283318383417`*^9, {
   3.821072195672167*^9, 3.821072216176587*^9}, {3.82107280000642*^9, 
   3.821072804817895*^9}, {3.821074502655405*^9, 3.821074502826551*^9}, 
   3.821074558125434*^9, {3.82107782377212*^9, 3.8210778310847673`*^9}, {
   3.8210780222264137`*^9, 3.821078023837411*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"36089c7c-a146-446b-a9b4-dce13735b49d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"EuclideanStressEnergy3DEvecsMatB", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "*", "Nx", "*", 
        "Nx"}]}], "]"}], "]"}], "[", 
    RowBox[{"[", "120", "]"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.820237496494833*^9, 3.820237496703092*^9}, {
   3.820480719585841*^9, 3.820480720441112*^9}, 3.820491056458338*^9, {
   3.8204912190759583`*^9, 3.820491219272183*^9}, 3.821074502996643*^9, 
   3.8210778279598007`*^9, 3.8210780385640707`*^9},
 CellLabel->
  "In[189]:=",ExpressionUUID->"24091620-8676-4d75-9453-47bb151076bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EuclideanStressEnergy3DEvecsB", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "&"}], ",", 
     "StressEnergy3DEvecsMatB"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8199766032304707`*^9, 3.819976700452835*^9}, {
   3.8201387278078117`*^9, 3.820138731284821*^9}, {3.820231708200006*^9, 
   3.820231710769763*^9}, {3.821072202258304*^9, 3.8210722043061*^9}, {
   3.821074503172771*^9, 3.821074503345093*^9}, 3.821077828732007*^9, {
   3.8210780397497463`*^9, 3.821078040603177*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"7c103d17-e761-4212-a2b0-a1c64453e072"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EuclideanStressEnergy3DEvecsB", "[", 
   RowBox[{"[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
     
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "*", "Nx", "*", "Nx"}]}],
     "]"}], "]"}], "[", 
  RowBox[{"[", "120", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.820236997201962*^9, 3.820237011320973*^9}, {
   3.8209283651142197`*^9, 3.8209283768591547`*^9}, 3.821074503523967*^9, 
   3.821077829511599*^9, 3.821078043470808*^9},
 CellLabel->
  "In[191]:=",ExpressionUUID->"75cfc060-52a2-4303-8d72-f5cdc185ab98"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MultEV", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.820928456628875*^9, 3.820928459266411*^9}, {
  3.820929065364045*^9, 3.820929065550501*^9}, {3.820943096965282*^9, 
  3.8209431108222733`*^9}},
 CellLabel->
  "In[192]:=",ExpressionUUID->"1660cc95-1296-4fc4-b538-45f3cee08253"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"EuclideanStressEnergy3DEvecsYZPlanePosB", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"EuclideanStressEnergy3DEvecsYZPlaneNegB", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"k", "=", "1"}]}], ",", 
   RowBox[{"k", "\[LessEqual]", 
    RowBox[{"Length", "[", "EuclideanStressEnergy3DEvecsB", "]"}]}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WhichEval", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"EuclideanStressEnergy3DEvalsB", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], ">", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"WhichDir", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"EuclideanStressEnergy3DEvecsB", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"l", "+", "1"}], "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}], "<", "0.2"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"k", ",", " ", "WhichEval", ",", " ", 
        RowBox[{"Map", "[", 
         RowBox[{"Not", ",", "WhichEval"}], "]"}], ",", " ", "WhichDir"}], 
       "]"}], ";"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"cntPos", "=", "0"}], ";", "\[IndentingNewLine]", 
    RowBox[{"cntNeg", "=", "0"}], ";", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "\[LessEqual]", "3"}], ",", 
      RowBox[{"j", "++"}], ",", " ", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"WhichEval", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "&&", 
          RowBox[{"WhichDir", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "&&", 
          RowBox[{"cntPos", "\[Equal]", "0"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"EuclideanStressEnergy3DEvecsYZPlanePosB", ",", 
            RowBox[{"{", " ", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"EuclideanStressEnergy3DEvecsB", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;"}], "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MultEV", "\[Equal]", "1"}], ",", 
                 RowBox[{"Sqrt", "[", 
                  RowBox[{"Abs", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"EuclideanStressEnergy3DEvalsB", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", "1"}], 
                "]"}], "*", 
               RowBox[{
                RowBox[{
                 RowBox[{"EuclideanStressEnergy3DEvecsB", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "[", 
                 RowBox[{"[", " ", 
                  RowBox[{"j", " ", "+", "1"}], "]"}], "]"}], "[", 
                RowBox[{"[", " ", 
                 RowBox[{"2", ";;", "3"}], " ", "]"}], "]"}]}]}], "  ", 
             "}"}]}], "]"}], ";", 
          RowBox[{"cntPos", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Not", "[", 
           RowBox[{"WhichEval", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "]"}], "&&", 
          RowBox[{"WhichDir", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "&&", 
          RowBox[{"cntNeg", "\[Equal]", "0"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"EuclideanStressEnergy3DEvecsYZPlaneNegB", ",", 
            RowBox[{"{", " ", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"EuclideanStressEnergy3DEvecsB", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;"}], "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MultEV", "\[Equal]", "1"}], ",", 
                 RowBox[{"Sqrt", "[", 
                  RowBox[{"Abs", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"EuclideanStressEnergy3DEvalsB", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", "1"}], 
                "]"}], "*", 
               RowBox[{
                RowBox[{
                 RowBox[{"EuclideanStressEnergy3DEvecsB", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "[", 
                 RowBox[{"[", " ", 
                  RowBox[{"j", " ", "+", "1"}], "]"}], "]"}], "[", 
                RowBox[{"[", " ", 
                 RowBox[{"2", ";;", "3"}], " ", "]"}], "]"}]}]}], "  ", 
             "}"}]}], "]"}], ";", " ", 
          RowBox[{"cntNeg", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
       ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{
  3.8201388154588823`*^9, {3.820138902416061*^9, 3.820139173303244*^9}, {
   3.820139231229272*^9, 3.820139292773663*^9}, {3.820139406103134*^9, 
   3.820139503590178*^9}, {3.82013970804751*^9, 3.820139733360385*^9}, {
   3.820139788005664*^9, 3.820139930412231*^9}, {3.820149068479992*^9, 
   3.820149068788966*^9}, {3.8204715233368464`*^9, 3.8204715461037483`*^9}, {
   3.820472040426907*^9, 3.8204720829996023`*^9}, {3.820472161700047*^9, 
   3.820472231324839*^9}, {3.8204727233685427`*^9, 3.8204727616093073`*^9}, {
   3.820472907322509*^9, 3.820472924870614*^9}, {3.820473401161138*^9, 
   3.820473416610223*^9}, {3.820473650809794*^9, 3.8204736580882263`*^9}, {
   3.820473924741139*^9, 3.820473931332028*^9}, {3.82047410431324*^9, 
   3.820474141096488*^9}, {3.820475883794581*^9, 3.82047588410526*^9}, {
   3.820476248707018*^9, 3.8204762558625174`*^9}, {3.8204763916313*^9, 
   3.8204764071792*^9}, {3.820478599990163*^9, 3.820478642118165*^9}, {
   3.820478684815777*^9, 3.8204787202555923`*^9}, {3.82047879072965*^9, 
   3.820478808228055*^9}, {3.8204795567613564`*^9, 3.820479610399288*^9}, {
   3.820480133841617*^9, 3.8204801339693413`*^9}, {3.820487496388817*^9, 
   3.820487497391054*^9}, {3.820488015024253*^9, 3.8204880165698442`*^9}, 
   3.82048997310728*^9, {3.820490978923695*^9, 3.820491006916456*^9}, {
   3.8209296349720182`*^9, 3.8209296375333138`*^9}, {3.821074503691688*^9, 
   3.821074506154056*^9}, {3.821077836185287*^9, 3.8210778591827374`*^9}, {
   3.82107804468013*^9, 3.821078068628392*^9}, {3.8210781026528463`*^9, 
   3.821078102895791*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"b26c5b50-9414-4fce-bf05-5e6f436253ce"],

Cell[BoxData[
 RowBox[{"EuclideanPYZ1B", "=", 
  RowBox[{"ListVectorPlot", "[", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], ",", 
      RowBox[{"Select", "[", 
       RowBox[{"EuclideanStressEnergy3DEvecsYZPlanePosB", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
          RowBox[{"(", 
           RowBox[{"Nx", "/", "2"}], ")"}]}], "&"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
    RowBox[{"VectorMarkers", "\[Rule]", 
     RowBox[{"{", "\"\<DoubleDart\>\"", "}"}]}], ",", " ", 
    RowBox[{"VectorScale", "\[Rule]", "Medium"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821073142569046*^9, 3.8210731555845947`*^9}, {
  3.821073212997888*^9, 3.821073264420211*^9}, {3.8210732966922894`*^9, 
  3.821073325467822*^9}, {3.8210733610415163`*^9, 3.821073361350918*^9}, {
  3.821074259456417*^9, 3.8210742595250587`*^9}, {3.82107450669057*^9, 
  3.821074507271924*^9}, {3.821077940678259*^9, 3.821077946507066*^9}, {
  3.821078070290942*^9, 3.821078070884218*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"a3170c87-0152-44d9-92a0-d12b1c3b0a7b"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\< One common strategy in the lattice QCD community to improve the \
description of the field solution is to use the \
\!\(\*StyleBox[\"clover\",FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\" \
\",FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\"leaf\",FontSlant->\"\
Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\" \
\",FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\"approximation\",\
FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\" \
\",FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\"to\",FontSlant->\"\
Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\" \
\",FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\"the\",FontSlant->\"\
Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\" \
\",FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\"field\",FontSlant->\"\
Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\" \
\",FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\"strength\",FontSlant-\
>\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\" \
\",FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\"tensor\",FontSlant->\
\"Italic\",
FontVariations->{\"Underline\"->True}]\), when accessing the values of B \
(e.g. in the context of computing the Energy Momenutm Tensor). The clover \
leaf approximation amounts to summing four neighboring F_mu_nu values and \
averaging them. We will show analytically that this prescription still leads \
to the same backward discretized Gauss law we deploy above.\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.8206428939880466`*^9, 3.820642980224801*^9}, {
   3.8206448236770077`*^9, 3.820644868803504*^9}, {3.820648007452277*^9, 
   3.820648155267704*^9}, {3.8206514068130198`*^9, 3.82065140826632*^9}, {
   3.8206524078942833`*^9, 3.820652527927853*^9}, 3.8206526928978033`*^9, {
   3.820652759583074*^9, 3.820652782986977*^9}},
 FontSize->24,
 Background->RGBColor[0.87, 0.94, 1],
 CellLabel->
  "In[195]:=",ExpressionUUID->"8f98769d-7edf-4d24-81f6-1414f04d720b"],

Cell[BoxData[
 RowBox[{"\"\<In order to improve the accuracy of the numerical solution we \
instead deploy the \!\(\*StyleBox[\"central\",FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\" \
\",FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\"derivative\",\
FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\" \
\",FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\"approximation\",\
FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\) with a \
\!\(\*StyleBox[\"point\",FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\" \
\",FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\"source\",FontSlant->\
\"Italic\",
FontVariations->{\"Underline\"->True}]\) in the following\>\"", 
  ";"}]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.8206428939880466`*^9, 3.820642980224801*^9}, {
   3.8206448236770077`*^9, 3.820644868803504*^9}, {3.820648007452277*^9, 
   3.820648155267704*^9}, {3.8206514068130198`*^9, 3.82065140826632*^9}, {
   3.8206524078942833`*^9, 3.820652527927853*^9}, 3.8206526928978033`*^9, {
   3.820652759583074*^9, 3.820652782986977*^9}, {3.820652828018045*^9, 
   3.820652839176194*^9}, {3.8206576994297953`*^9, 3.8206577249743567`*^9}, {
   3.820723147955345*^9, 3.820723153704836*^9}},
 FontSize->24,
 Background->RGBColor[0.87, 0.94, 1],
 CellLabel->
  "In[196]:=",ExpressionUUID->"9e650d21-cbce-4e8e-9d14-4161bfb3ca06"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Defining the degrees of freedom to solve for: electric fields in x,y \
and z direction\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}, {
   3.82064829047336*^9, 3.820648315004974*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[197]:=",ExpressionUUID->"fdc444d8-842d-4a03-a160-7ada663c9337"],

Cell[BoxData[
 RowBox[{
  RowBox[{"varsExC", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ExC", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", 
           RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", "Nx"}], 
        "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8192814236964273`*^9, 3.819281529076988*^9}, 
   3.819282161312039*^9, {3.819713916191221*^9, 3.819713968268935*^9}, {
   3.819714009248756*^9, 3.819714012228104*^9}, {3.819714056626445*^9, 
   3.819714124246956*^9}, 3.819724263614711*^9, 3.8197257045979567`*^9, {
   3.81972640075322*^9, 3.819726403460581*^9}, 3.8201383309377832`*^9, 
   3.820138454334532*^9},
 CellLabel->
  "In[198]:=",ExpressionUUID->"28543ada-9312-46c3-9d4c-40886693e0fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"varsEyC", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"EyC", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", 
           RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", "Nx"}], 
        "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.819726408863635*^9, 3.819726410188684*^9}, 
   3.8201383328522*^9, 3.82013845529006*^9},
 CellLabel->
  "In[199]:=",ExpressionUUID->"4b97c97d-6263-4726-9a27-fb0d8aad9138"],

Cell[BoxData[
 RowBox[{
  RowBox[{"varsEzC", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"EzC", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", 
           RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", "Nx"}], 
        "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8197264122984467`*^9, 3.819726413584148*^9}, 
   3.820138334342329*^9, 3.820138456192069*^9},
 CellLabel->
  "In[200]:=",ExpressionUUID->"35f95ba7-2340-432e-8f8f-0afac84ac839"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Defining the central finite difference operators \n\t\t\t\
\!\(\*SuperscriptBox[\(\[CapitalDelta]\), \
\(C\)]\)\[Phi](n)=\!\(\*FractionBox[\(1\), \(2  \
a\)]\)(\[Phi](n+1)-\[Phi](n-1))\nto act on the degres of freedom\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}, {
   3.82064829047336*^9, 3.820648353142334*^9}, {3.820651565833955*^9, 
   3.820651618024852*^9}, {3.820756480443872*^9, 3.820756491399127*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[201]:=",ExpressionUUID->"02eef1ab-9984-44de-9e47-c3ea73bf57cb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DerZCList", "=", 
   RowBox[{"<|", "|>"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"AssociateTo", "[", 
      RowBox[{"DerZCList", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Quotient", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", 
                RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], "*", 
            "Nx", "*", "Nx"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Quotient", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
              "Nx"}], "]"}], "*", "Nx"}], " ", "+", " ", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "+", "1",
               "+", "Nx"}], ",", "Nx"}], "]"}], "+", "1"}]}], "}"}], 
        "\[Rule]", 
        RowBox[{
         RowBox[{"+", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "a"}], ")"}]}]}]}], "]"}], ";", 
     RowBox[{"AssociateTo", "[", 
      RowBox[{"DerZCList", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Quotient", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", 
                RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], "*", 
            "Nx", "*", "Nx"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Quotient", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
              "Nx"}], "]"}], "*", "Nx"}], " ", "+", " ", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "-", "1",
               "+", "Nx"}], ",", "Nx"}], "]"}], "+", "1"}]}], "}"}], 
        "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "a"}], ")"}]}]}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}], ";"}]}], "Input",\

 CellChangeTimes->{{3.820841896873651*^9, 3.82084189859039*^9}, {
  3.820841942545753*^9, 3.8208422144228897`*^9}, {3.8208422507234173`*^9, 
  3.820842256624414*^9}, {3.820842514685886*^9, 3.8208425170507507`*^9}, {
  3.8208426559577837`*^9, 3.820842666779101*^9}, {3.820842909621313*^9, 
  3.820842925149185*^9}, {3.820842998463435*^9, 3.820842999367181*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"0fd67e7d-cc5f-4665-85e2-543e99ba735f"],

Cell[BoxData[
 RowBox[{"DerZC", "=", 
  RowBox[{"SparseArray", "[", 
   RowBox[{"Normal", "[", "DerZCList", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.820842307477495*^9, 3.82084231272188*^9}, {
  3.820842999867303*^9, 3.82084300025334*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"9a2091a4-9631-4978-aef5-9ee4e38379b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DerZC", "//", "MatrixForm"}], ";"}]], "Input",
 CellChangeTimes->{{3.820842576327402*^9, 3.8208425918272543`*^9}, 
   3.820842674336392*^9, 3.8208427158858967`*^9, 3.820843002522402*^9},
 CellLabel->
  "In[205]:=",ExpressionUUID->"1e24a313-a0bd-46e4-9b65-a981b133b131"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DerYCList", "=", 
   RowBox[{"<|", "|>"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"AssociateTo", "[", 
      RowBox[{"DerYCList", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Quotient", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", 
                RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], "*", 
            "Nx", "*", "Nx"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"Quotient", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
                 "Nx"}], "]"}], "+", "1", "+", "Nx"}], ",", "Nx"}], "]"}], 
            "*", "Nx"}], " ", "+", " ", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "+", 
           "1"}]}], "}"}], "\[Rule]", 
        RowBox[{
         RowBox[{"+", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "a"}], ")"}]}]}]}], "]"}], ";", 
     RowBox[{"AssociateTo", "[", 
      RowBox[{"DerYCList", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Quotient", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", 
                RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], "*", 
            "Nx", "*", "Nx"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"Quotient", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
                 "Nx"}], "]"}], "-", "1", "+", "Nx"}], ",", "Nx"}], "]"}], 
            "*", "Nx"}], " ", "+", " ", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "+", 
           "1"}]}], "}"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "a"}], ")"}]}]}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}], ";"}]}], "Input",\

 CellChangeTimes->{{3.8208422675037003`*^9, 3.820842277955413*^9}, {
  3.82084251860889*^9, 3.8208425207403097`*^9}, {3.8208426421357117`*^9, 
  3.8208426424441557`*^9}, {3.820842685324864*^9, 3.820842694620426*^9}, {
  3.820842936254163*^9, 3.8208429464860067`*^9}, {3.820843002775511*^9, 
  3.820843003251876*^9}, {3.82084325106347*^9, 3.820843251422426*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"e7c5d06e-2ba6-4b1f-9770-816abf47c04a"],

Cell[BoxData[
 RowBox[{"DerYC", "=", 
  RowBox[{"SparseArray", "[", 
   RowBox[{"Normal", "[", "DerYCList", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.820842319856296*^9, 3.820842321708239*^9}, {
  3.8208430034522047`*^9, 3.820843003657765*^9}},
 CellLabel->
  "In[208]:=",ExpressionUUID->"329fc06f-5724-48bb-a059-ce4f32becd3e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DerYC", "//", "MatrixForm"}], ";"}]], "Input",
 CellChangeTimes->{{3.8208426068865557`*^9, 3.820842610930325*^9}, 
   3.820842712123013*^9, 3.8208430038848763`*^9},
 CellLabel->
  "In[209]:=",ExpressionUUID->"d0fd2df4-5f59-4a90-8441-c775c5d0e8e2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DerXCList", "=", 
   RowBox[{"<|", "|>"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"AssociateTo", "[", 
      RowBox[{"DerXCList", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"Quotient", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}], ",", 
                   RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
               "+", "1", "+", "Nx"}], ",", "Nx"}], "]"}], "*", "Nx", "*", 
            "Nx"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Quotient", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
              "Nx"}], "]"}], "*", "Nx"}], " ", "+", " ", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "+", 
           "1"}]}], "}"}], "\[Rule]", 
        RowBox[{
         RowBox[{"+", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "a"}], ")"}]}]}]}], "]"}], ";", 
     RowBox[{"AssociateTo", "[", 
      RowBox[{"DerXCList", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"Quotient", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}], ",", 
                   RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
               "-", "1", "+", "Nx"}], ",", "Nx"}], "]"}], "*", "Nx", "*", 
            "Nx"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Quotient", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
              "Nx"}], "]"}], "*", "Nx"}], " ", "+", " ", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "+", 
           "1"}]}], "}"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "a"}], ")"}]}]}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}], ";"}]}], "Input",\

 CellChangeTimes->{{3.820842287154656*^9, 3.820842296890594*^9}, {
  3.8208425222627563`*^9, 3.820842524324877*^9}, {3.820842722394055*^9, 
  3.820842731970764*^9}, {3.820842970243577*^9, 3.82084300460883*^9}, {
  3.82084325272544*^9, 3.8208432530089893`*^9}},
 CellLabel->
  "In[210]:=",ExpressionUUID->"380558c1-c90c-41b6-b233-850e78ac01ec"],

Cell[BoxData[
 RowBox[{"DerXC", "=", 
  RowBox[{"SparseArray", "[", 
   RowBox[{"Normal", "[", "DerXCList", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.820842328394577*^9, 3.820842330435823*^9}, {
  3.8208430052343197`*^9, 3.8208430058140287`*^9}},
 CellLabel->
  "In[212]:=",ExpressionUUID->"c1c6c9d8-bdd8-48cd-be5c-0eabe35bd912"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DerXC", "//", "MatrixForm"}], ";"}]], "Input",
 CellChangeTimes->{{3.820842744495083*^9, 3.820842776528048*^9}, 
   3.820843006913146*^9},
 CellLabel->
  "In[213]:=",ExpressionUUID->"143203c8-1d8d-492e-bacd-469b06b48f6d"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Defining two point sources, one where the distance along z equals the \
wrap around distance over the boundary at {Nx/2,Nx/2,Nx/4} and \
{Nx/2,Nx/2,3Nx/4} and one where it does not {Nx/2,Nx/2,Nx/4+2} and \
{Nx/2,Nx/2,3Nx/4-2}\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}, {
   3.82064829047336*^9, 3.82064836240062*^9}, {3.8206518631736383`*^9, 
   3.820651882655715*^9}, {3.820658224460897*^9, 3.8206582280320053`*^9}, {
   3.820721194972314*^9, 3.820721241804978*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[214]:=",ExpressionUUID->"310e5bd9-ce6a-4d33-af82-6bb1e89afbb7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RHSPSymC", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Quotient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], ",", 
              RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
          "\[Equal]", 
          RowBox[{"Nx", "/", "2"}]}], "&&", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Quotient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
            "Nx"}], "]"}], "\[Equal]", 
          RowBox[{"Nx", "/", "2"}]}], "&&", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
          RowBox[{"Nx", "/", "4"}]}]}], ",", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}], "+", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Quotient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], ",", 
              RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
          "\[Equal]", 
          RowBox[{"Nx", "/", "2"}]}], "&&", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Quotient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
            "Nx"}], "]"}], "\[Equal]", 
          RowBox[{"Nx", "/", "2"}]}], "&&", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
          RowBox[{"3", "*", 
           RowBox[{"Nx", "/", "4"}]}]}]}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.819726700532943*^9, {3.819727919798285*^9, 3.81972793380689*^9}, {
   3.819979072621275*^9, 3.819979075472808*^9}, {3.81997910555442*^9, 
   3.819979117148993*^9}, {3.8200489484735327`*^9, 3.820048959687532*^9}, {
   3.820049030902042*^9, 3.820049038159809*^9}, {3.820648593052659*^9, 
   3.820648593847047*^9}, 3.820648659718495*^9, {3.82065652007417*^9, 
   3.820656553242285*^9}, {3.82072126725279*^9, 3.820721298134502*^9}, {
   3.820722129975234*^9, 3.8207221306847277`*^9}, {3.820819729163269*^9, 
   3.820819741441166*^9}, {3.821071873526473*^9, 3.821071874712105*^9}},
 CellLabel->
  "In[215]:=",ExpressionUUID->"f123af3a-fac2-4a30-ae7a-2c3cc053bc19"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListPointPlot3D", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"Partition", "[", 
       RowBox[{
        RowBox[{"RHSPSymC", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], 
           ";;", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", 
            "Nx"}]}], "]"}], "]"}], ",", "Nx"}], "]"}], "]"}], ",", " ", 
     RowBox[{"DataRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"{", 
     RowBox[{"Red", ",", 
      RowBox[{"Opacity", "[", ".5", "]"}], ",", 
      RowBox[{"Sphere", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Nx", "/", "2"}], ",", 
          RowBox[{"Nx", "/", "4"}], ",", "0"}], "}"}], ",", "0.05"}], "]"}]}],
      "}"}], "]"}], ",", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"{", 
     RowBox[{"Green", ",", 
      RowBox[{"Opacity", "[", ".5", "]"}], ",", 
      RowBox[{"Sphere", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Nx", "/", "2"}], ",", 
          RowBox[{"3", 
           RowBox[{"Nx", "/", "4"}]}], ",", "0"}], "}"}], ",", "0.05"}], 
       "]"}]}], "}"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8207544376254253`*^9, 3.820754449665485*^9}, {
  3.8207545603515263`*^9, 3.820754569608674*^9}, {3.820754623840321*^9, 
  3.820754624293687*^9}, {3.8207546967291813`*^9, 3.8207546996926003`*^9}, {
  3.820819749995816*^9, 3.820819750974876*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"18c798f0-eb8d-447a-ab36-9538cdd0caa0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RHSPUnSymC", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Quotient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], ",", 
              RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
          "\[Equal]", 
          RowBox[{"Nx", "/", "2"}]}], "&&", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Quotient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
            "Nx"}], "]"}], "\[Equal]", 
          RowBox[{"Nx", "/", "2"}]}], "&&", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
          RowBox[{
           RowBox[{"Nx", "/", "4"}], "+", "2"}]}]}], ",", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}], "+", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Quotient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], ",", 
              RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
          "\[Equal]", 
          RowBox[{"Nx", "/", "2"}]}], "&&", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Quotient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
            "Nx"}], "]"}], "\[Equal]", 
          RowBox[{"Nx", "/", "2"}]}], "&&", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
          RowBox[{
           RowBox[{"3", "*", 
            RowBox[{"Nx", "/", "4"}]}], "-", "2"}]}]}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.820721274644499*^9, 3.820721300878023*^9}, {
  3.820722132097782*^9, 3.8207221324282227`*^9}, {3.820819738570483*^9, 
  3.820819743596333*^9}, {3.821071875282906*^9, 3.8210718757398043`*^9}},
 CellLabel->
  "In[217]:=",ExpressionUUID->"fa97a459-eec7-404d-b938-2f5abd09c20c"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListPointPlot3D", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"Partition", "[", 
       RowBox[{
        RowBox[{"RHSPUnSymC", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], 
           ";;", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", 
            "Nx"}]}], "]"}], "]"}], ",", "Nx"}], "]"}], "]"}], ",", " ", 
     RowBox[{"DataRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"{", 
     RowBox[{"Red", ",", 
      RowBox[{"Opacity", "[", ".5", "]"}], ",", 
      RowBox[{"Sphere", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Nx", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"Nx", "/", "4"}], "+", "2"}], ",", "0"}], "}"}], ",", 
        "0.05"}], "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"{", 
     RowBox[{"Green", ",", 
      RowBox[{"Opacity", "[", ".5", "]"}], ",", 
      RowBox[{"Sphere", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Nx", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"3", 
            RowBox[{"Nx", "/", "4"}]}], "-", "2"}], ",", "0"}], "}"}], ",", 
        "0.05"}], "]"}]}], "}"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.820754706813326*^9, {3.820819758133095*^9, 3.820819759265464*^9}},
 CellLabel->
  "In[218]:=",ExpressionUUID->"4582babc-a5eb-42ee-8b8a-c34bf3111ff8"],

Cell[BoxData[
 RowBox[{"SourcePositionSymC", "=", 
  RowBox[{"Position", "[", 
   RowBox[{"RHSPSymC", ",", 
    RowBox[{"Alternatives", "@@", 
     RowBox[{"Select", "[", 
      RowBox[{"RHSPSymB", ",", 
       RowBox[{
        RowBox[{"#", "\[NotEqual]", "0"}], "&"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.82073989663282*^9, 3.8207399091705723`*^9}, {
  3.820753895074588*^9, 3.8207539141214647`*^9}},
 CellLabel->
  "In[219]:=",ExpressionUUID->"08b2829f-471f-43fe-9d5d-b275c3782468"],

Cell[BoxData[
 RowBox[{"SourcePositionUnSymC", "=", 
  RowBox[{"Position", "[", 
   RowBox[{"RHSPUnSymC", ",", 
    RowBox[{"Alternatives", "@@", 
     RowBox[{"Select", "[", 
      RowBox[{"RHSPSymB", ",", 
       RowBox[{
        RowBox[{"#", "\[NotEqual]", "0"}], "&"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.82073989663282*^9, 3.8207399091705723`*^9}, {
  3.820753895074588*^9, 3.82075391799971*^9}},
 CellLabel->
  "In[220]:=",ExpressionUUID->"0d9aa19e-9b29-438c-a4e6-e0edeb46e9d2"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Setting up the system of equations to solve and determining the \
solution iteratively.\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}, {
   3.82064829047336*^9, 3.82064836240062*^9}, {3.820648624900654*^9, 
   3.82064863806737*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[221]:=",ExpressionUUID->"8719f0f8-88f2-426b-b05d-3e0608316a69"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EqnsGaussSymC", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DerXC", ".", "varsExC"}], "+", 
      RowBox[{"DerYC", ".", "varsEyC"}], "+", 
      RowBox[{"DerZC", ".", "varsEzC"}]}], ")"}], "-", "RHSPSymC"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.8192817090432577`*^9, {3.819282395884904*^9, 3.81928240890034*^9}, 
   3.819282806849036*^9, {3.819282931751425*^9, 3.819282941335341*^9}, {
   3.819283016145076*^9, 3.8192830176112757`*^9}, 3.8192830605068913`*^9, 
   3.819283757828486*^9, {3.819726707931903*^9, 3.8197267137295113`*^9}, {
   3.8206486421663723`*^9, 3.8206486620681877`*^9}, {3.8206518993250027`*^9, 
   3.820651910351116*^9}, {3.820721286398035*^9, 3.820721305836403*^9}, {
   3.820722557453821*^9, 3.8207225709680233`*^9}},
 CellLabel->
  "In[222]:=",ExpressionUUID->"7e5fc34d-3cd5-4981-aef6-ea7cc64fdcec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EqnsGaussUnSymC", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DerXC", ".", "varsExC"}], "+", 
      RowBox[{"DerYC", ".", "varsEyC"}], "+", 
      RowBox[{"DerZC", ".", "varsEzC"}]}], ")"}], "-", "RHSPUnSymC"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.820721291812647*^9, 3.8207213087407227`*^9}, {
  3.8207225591810913`*^9, 3.8207226090104017`*^9}},
 CellLabel->
  "In[223]:=",ExpressionUUID->"953e0529-78fe-4c6c-bf61-9e11f20ffa11"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SolutionQAntiQEFieldSymC", "=", 
   RowBox[{
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"Mean", "[", 
       RowBox[{"EqnsGaussSymC", "^", "2"}], "]"}], ",", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{"varsExC", ",", "varsEyC", ",", "varsEzC"}], "]"}], ",", 
         "0"}], "}"}], "]"}], ",", 
      RowBox[{"AccuracyGoal", "\[Rule]", "20"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "1"}]}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8197274571897907`*^9, 3.819727467681149*^9}, {
   3.8206486734772177`*^9, 3.8206487083234997`*^9}, {3.820651913157077*^9, 
   3.820651919509342*^9}, {3.820721312904867*^9, 3.820721323581299*^9}, {
   3.820722613096459*^9, 3.820722635204833*^9}, 3.820943831115691*^9},
 CellLabel->
  "In[224]:=",ExpressionUUID->"fb87d8ee-0ccc-499c-99fc-30fe413217a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SolutionQAntiQEFieldUnSymC", "=", 
   RowBox[{
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"Mean", "[", 
       RowBox[{"EqnsGaussUnSymC", "^", "2"}], "]"}], ",", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{"varsExC", ",", "varsEyC", ",", "varsEzC"}], "]"}], ",", 
         "0"}], "}"}], "]"}], ",", 
      RowBox[{"AccuracyGoal", "\[Rule]", "20"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "1"}]}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.820721318947104*^9, 3.8207213265073977`*^9}, {
   3.820722614514227*^9, 3.820722636881817*^9}, 3.820943837326825*^9},
 CellLabel->
  "In[225]:=",ExpressionUUID->"18dbc5f5-935d-4d4b-934b-4b96c81d1a2a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiscreteQAntiQEFieldSymC", "=", 
   RowBox[{
    RowBox[{"MapThread", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#1", ",", 
         RowBox[{"{", 
          RowBox[{"#2", ",", "#3", ",", "#4"}], "}"}]}], "}"}], "&"}], ",", 
      RowBox[{"{", 
       RowBox[{"coord", ",", "varsExC", ",", "varsEyC", ",", "varsEzC"}], 
       "}"}]}], "]"}], "/.", 
    RowBox[{"Dispatch", "[", "SolutionQAntiQEFieldSymC", "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.81928336321871*^9, 3.8192833739648952`*^9}, {
  3.819283560248817*^9, 3.819283584369244*^9}, {3.819283653464366*^9, 
  3.819283725847721*^9}, {3.819283760461567*^9, 3.819283760933649*^9}, {
  3.819287908435766*^9, 3.819287908738737*^9}, {3.8197267192192507`*^9, 
  3.819726725177636*^9}, {3.819726905701826*^9, 3.819726911279809*^9}, {
  3.819726963340328*^9, 3.819726963528493*^9}, {3.8197274668592*^9, 
  3.819727476044385*^9}, {3.8202329153255987`*^9, 3.820232919154896*^9}, {
  3.8206487038051977`*^9, 3.820648725296528*^9}, {3.8206519206143017`*^9, 
  3.8206519269840517`*^9}, {3.820721338457531*^9, 3.8207213466738586`*^9}, {
  3.820722615783862*^9, 3.820722638803812*^9}},
 CellLabel->
  "In[226]:=",ExpressionUUID->"58d9df11-d5f1-4690-bad5-fbe3fc30cc0b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiscreteQAntiQEField2dSlicesSymC", "=", 
   RowBox[{
    RowBox[{"MapThread", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"#3", ",", "#4"}], "}"}]}], "}"}], "&"}], ",", 
      RowBox[{"{", 
       RowBox[{"coord", ",", "varsExC", ",", "varsEyC", ",", "varsEzC"}], 
       "}"}]}], "]"}], "/.", 
    RowBox[{"Dispatch", "[", "SolutionQAntiQEFieldSymC", "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8206487970646667`*^9, 3.8206488133081408`*^9}, {
  3.820651929206862*^9, 3.820651937009747*^9}, {3.820721340607946*^9, 
  3.820721348549337*^9}, {3.820722617264468*^9, 3.820722640418219*^9}},
 CellLabel->
  "In[227]:=",ExpressionUUID->"9424943a-9829-4e3c-a1ed-c120ef6464d2"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"Length", "[", "SourcePositionSymC", "]"}]}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{
    RowBox[{"DiscreteQAntiQEFieldSymC", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"SourcePositionSymC", "[", 
        RowBox[{"[", "j", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"DiscreteQAntiQEFieldSymC", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"SourcePositionSymC", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.8204698326167603`*^9, 3.820469900764863*^9}, {
   3.8204699437947683`*^9, 3.820469944145238*^9}, {3.8206472878009863`*^9, 
   3.8206472973883543`*^9}, {3.8207400122267723`*^9, 3.820740049419238*^9}, 
   3.820753540674028*^9, {3.820753938119506*^9, 3.8207539452689457`*^9}},
 CellLabel->
  "In[228]:=",ExpressionUUID->"6addba2d-b617-4f24-aa8a-86847b4cee73"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"Length", "[", "SourcePositionSymC", "]"}]}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{
    RowBox[{"DiscreteQAntiQEField2dSlicesSymC", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"SourcePositionSymC", "[", 
        RowBox[{"[", "j", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"DiscreteQAntiQEField2dSlicesSymC", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"SourcePositionSymC", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.820647318122272*^9, 3.8206473217607737`*^9}, {
   3.820647365345435*^9, 3.820647372595367*^9}, 3.820740017457676*^9, {
   3.8207400504008303`*^9, 3.820740057368285*^9}, {3.8207539467770357`*^9, 
   3.820753954047961*^9}},
 CellLabel->
  "In[229]:=",ExpressionUUID->"376d358a-a9fe-439f-b81d-5238b0db2621"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiscreteQAntiQEFieldUnSymC", "=", 
   RowBox[{
    RowBox[{"MapThread", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#1", ",", 
         RowBox[{"{", 
          RowBox[{"#2", ",", "#3", ",", "#4"}], "}"}]}], "}"}], "&"}], ",", 
      RowBox[{"{", 
       RowBox[{"coord", ",", "varsExC", ",", "varsEyC", ",", "varsEzC"}], 
       "}"}]}], "]"}], "/.", 
    RowBox[{"Dispatch", "[", "SolutionQAntiQEFieldUnSymC", "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.81928336321871*^9, 3.8192833739648952`*^9}, {
  3.819283560248817*^9, 3.819283584369244*^9}, {3.819283653464366*^9, 
  3.819283725847721*^9}, {3.819283760461567*^9, 3.819283760933649*^9}, {
  3.819287908435766*^9, 3.819287908738737*^9}, {3.8197267192192507`*^9, 
  3.819726725177636*^9}, {3.819726905701826*^9, 3.819726911279809*^9}, {
  3.819726963340328*^9, 3.819726963528493*^9}, {3.8197274668592*^9, 
  3.819727476044385*^9}, {3.8202329153255987`*^9, 3.820232919154896*^9}, {
  3.8206487038051977`*^9, 3.820648725296528*^9}, {3.8206519206143017`*^9, 
  3.8206519269840517`*^9}, {3.820721338457531*^9, 3.82072135942756*^9}, {
  3.82072261841733*^9, 3.820722642252613*^9}},
 CellLabel->
  "In[230]:=",ExpressionUUID->"6686648f-87f1-4cfa-89a5-7912e6cb5c78"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiscreteQAntiQEField2dSlicesUnSymC", "=", 
   RowBox[{
    RowBox[{"MapThread", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"#3", ",", "#4"}], "}"}]}], "}"}], "&"}], ",", 
      RowBox[{"{", 
       RowBox[{"coord", ",", "varsExC", ",", "varsEyC", ",", "varsEzC"}], 
       "}"}]}], "]"}], "/.", 
    RowBox[{"Dispatch", "[", "SolutionQAntiQEFieldUnSymC", "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8206487970646667`*^9, 3.8206488133081408`*^9}, {
  3.820651929206862*^9, 3.820651937009747*^9}, {3.820721340607946*^9, 
  3.8207213616225348`*^9}, {3.820722642853034*^9, 3.820722644617291*^9}},
 CellLabel->
  "In[231]:=",ExpressionUUID->"9b580279-f7f8-4833-bd7e-b225911526c3"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"Length", "[", "SourcePositionUnSymC", "]"}]}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{
    RowBox[{"DiscreteQAntiQEFieldUnSymC", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"SourcePositionUnSymC", "[", 
        RowBox[{"[", "j", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"DiscreteQAntiQEFieldUnSymC", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"SourcePositionUnSymC", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.8204698326167603`*^9, 3.820469900764863*^9}, {
   3.8204699437947683`*^9, 3.820469944145238*^9}, {3.8206472878009863`*^9, 
   3.8206472973883543`*^9}, {3.8207400122267723`*^9, 3.820740049419238*^9}, {
   3.820740163214279*^9, 3.820740171917412*^9}, 3.820753550663793*^9, {
   3.820753980234647*^9, 3.820753988190596*^9}},
 CellLabel->
  "In[232]:=",ExpressionUUID->"f34658ab-290f-44c1-a292-be7d9f0b7208"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"Length", "[", "SourcePositionUnSymC", "]"}]}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{
    RowBox[{"DiscreteQAntiQEField2dSlicesUnSymC", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"SourcePositionUnSymC", "[", 
        RowBox[{"[", "j", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"DiscreteQAntiQEField2dSlicesUnSymC", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"SourcePositionUnSymC", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.820647318122272*^9, 3.8206473217607737`*^9}, {
   3.820647365345435*^9, 3.820647372595367*^9}, 3.820740017457676*^9, {
   3.8207400504008303`*^9, 3.820740057368285*^9}, {3.82074017463334*^9, 
   3.8207401835490007`*^9}, {3.820753990330106*^9, 3.820753996936347*^9}},
 CellLabel->
  "In[233]:=",ExpressionUUID->"b963a9ce-64a3-475a-869b-46c90db1e29a"],

Cell[BoxData[
 RowBox[{"GraphicsRow", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Show", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ListVectorPlot3D", "[", 
         RowBox[{"DiscreteQAntiQEFieldSymC", ",", 
          RowBox[{"VectorPoints", "\[Rule]", "Fine"}], ",", 
          RowBox[{"DataRange", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{"Arrow", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{"Arrow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Mean", "[", "x", "]"}], ",", 
            RowBox[{
             RowBox[{"Mean", "[", "x", "]"}], "+", 
             RowBox[{"Last", "[", "x", "]"}], "-", 
             RowBox[{"First", "[", "x", "]"}]}]}], "}"}], "]"}]}]}], ",", 
       RowBox[{"Graphics3D", "[", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Sphere", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{"Nx", "/", "4"}]}], "}"}], ",", "0.5"}], "]"}]}], "}"}],
         "]"}], ",", 
       RowBox[{"Graphics3D", "[", 
        RowBox[{"{", 
         RowBox[{"Green", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Sphere", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{"3", 
               RowBox[{"Nx", "/", "4"}]}]}], "}"}], ",", "0.5"}], "]"}]}], 
         "}"}], "]"}]}], "]"}], ",", 
     RowBox[{"Show", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ListVectorPlot3D", "[", 
         RowBox[{"DiscreteQAntiQEFieldUnSymC", ",", 
          RowBox[{"VectorPoints", "\[Rule]", "Fine"}], ",", 
          RowBox[{"DataRange", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{"Arrow", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{"Arrow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Mean", "[", "x", "]"}], ",", 
            RowBox[{
             RowBox[{"Mean", "[", "x", "]"}], "+", 
             RowBox[{"Last", "[", "x", "]"}], "-", 
             RowBox[{"First", "[", "x", "]"}]}]}], "}"}], "]"}]}]}], ",", 
       RowBox[{"Graphics3D", "[", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Sphere", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{
               RowBox[{"Nx", "/", "4"}], "+", "2"}]}], "}"}], ",", "0.5"}], 
           "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Graphics3D", "[", 
        RowBox[{"{", 
         RowBox[{"Green", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Sphere", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{
               RowBox[{"3", 
                RowBox[{"Nx", "/", "4"}]}], "-", "2"}]}], "}"}], ",", "0.5"}],
            "]"}]}], "}"}], "]"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1000", ",", "500"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.820468941380302*^9, 3.820468951600552*^9}, {
   3.8204690258168488`*^9, 3.820469040504105*^9}, {3.8204691608112907`*^9, 
   3.820469210741537*^9}, {3.820469532193757*^9, 3.820469554154758*^9}, {
   3.820469701515463*^9, 3.820469733163187*^9}, 3.8204700550803957`*^9, 
   3.8206473934130507`*^9, {3.820648834091467*^9, 3.820648834412908*^9}, {
   3.8206519388987703`*^9, 3.820651939193446*^9}, {3.8207213701162233`*^9, 
   3.8207214119210787`*^9}, {3.8207217743588533`*^9, 3.820721794982428*^9}, {
   3.820753607210253*^9, 3.820753639022827*^9}, {3.82075366987465*^9, 
   3.8207536752731524`*^9}, {3.820754082155753*^9, 3.8207540849395723`*^9}},
 CellLabel->
  "In[234]:=",ExpressionUUID->"fc0a1535-f47c-4d52-89c0-791097e043e6"],

Cell[BoxData[
 RowBox[{"GraphicsRow", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ListVectorPlot", "[", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"DiscreteQAntiQEField2dSlicesSymC", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], 
           ";;", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", 
            "Nx"}]}], "]"}], "]"}], "]"}], ",", " ", 
       RowBox[{"DataRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
       RowBox[{"VectorMarkers", "\[Rule]", 
        RowBox[{"Placed", "[", 
         RowBox[{"\"\<Arrow\>\"", ",", "\"\<Start\>\""}], "]"}]}], ",", 
       RowBox[{"Prolog", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Green", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{"3", 
               RowBox[{"Nx", "/", "4"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}], ",", "Red", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{"Nx", "/", "4"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}]}], "}"}]}]}], "]"}], 
     ",", 
     RowBox[{"ListVectorPlot", "[", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"DiscreteQAntiQEField2dSlicesUnSymC", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], 
           ";;", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", 
            "Nx"}]}], "]"}], "]"}], "]"}], ",", " ", 
       RowBox[{"DataRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
       RowBox[{"VectorMarkers", "\[Rule]", 
        RowBox[{"Placed", "[", 
         RowBox[{"\"\<Arrow\>\"", ",", "\"\<Start\>\""}], "]"}]}], ",", 
       RowBox[{"Prolog", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Green", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{
               RowBox[{"3", 
                RowBox[{"Nx", "/", "4"}]}], "-", "2"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}], ",", "Red", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{
               RowBox[{"Nx", "/", "4"}], "+", "2"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}]}], "}"}]}]}], 
      "]"}]}], "}"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1000", ",", "500"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.820749722507399*^9, 3.820749749808119*^9}, {
  3.820750605607503*^9, 3.820750605956222*^9}, {3.820751449744564*^9, 
  3.820751453017968*^9}, {3.82075291709158*^9, 3.820752964823048*^9}, {
  3.820754086080388*^9, 3.8207540881791058`*^9}},
 CellLabel->
  "In[235]:=",ExpressionUUID->"4cfe1af6-4761-43e5-bc58-6d4dc846a0ca"],

Cell[BoxData[
 RowBox[{"GraphicsRow", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ListStreamPlot", "[", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"DiscreteQAntiQEField2dSlicesSymC", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], 
           ";;", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", 
            "Nx"}]}], "]"}], "]"}], "]"}], ",", " ", 
       RowBox[{"DataRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
       RowBox[{"VectorMarkers", "\[Rule]", 
        RowBox[{"Placed", "[", 
         RowBox[{"\"\<Arrow\>\"", ",", "\"\<Start\>\""}], "]"}]}], ",", 
       RowBox[{"Prolog", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Green", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{"3", 
               RowBox[{"Nx", "/", "4"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}], ",", "Red", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{"Nx", "/", "4"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}]}], "}"}]}]}], "]"}], 
     ",", 
     RowBox[{"ListStreamPlot", "[", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"DiscreteQAntiQEField2dSlicesUnSymC", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], 
           ";;", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", 
            "Nx"}]}], "]"}], "]"}], "]"}], ",", " ", 
       RowBox[{"DataRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
       RowBox[{"VectorMarkers", "\[Rule]", 
        RowBox[{"Placed", "[", 
         RowBox[{"\"\<Arrow\>\"", ",", "\"\<Start\>\""}], "]"}]}], ",", 
       RowBox[{"Prolog", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Green", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{
               RowBox[{"3", 
                RowBox[{"Nx", "/", "4"}]}], "-", "2"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}], ",", "Red", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{
               RowBox[{"Nx", "/", "4"}], "+", "2"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}]}], "}"}]}]}], 
      "]"}]}], "}"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1000", ",", "500"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.82065470847822*^9, 3.820654709139289*^9}, {
  3.820721485798646*^9, 3.820721498990163*^9}, {3.820721810835096*^9, 
  3.820721817585*^9}, {3.820751497352234*^9, 3.820751502946773*^9}, {
  3.820752977580256*^9, 3.820752991256186*^9}, {3.820754089817583*^9, 
  3.820754091391768*^9}},
 CellLabel->
  "In[236]:=",ExpressionUUID->"679dfa4f-1ca4-4b8d-9f24-f2e4999d0268"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Comparison to the analytic solution ijn case of the unsymmetric \
positioning\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}, {
   3.82064829047336*^9, 3.82064836240062*^9}, {3.820648624900654*^9, 
   3.82064863806737*^9}, {3.8207208824080048`*^9, 3.820720889435479*^9}, {
   3.82072151293605*^9, 3.8207215180487003`*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[237]:=",ExpressionUUID->"bf1629a2-4501-43c1-b07f-32d696943ccb"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListVectorPlot", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{"DiscreteQAntiQEField2dSlicesA", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", "Nx"}]}], 
        "]"}], "]"}], "]"}], ",", " ", 
     RowBox[{"DataRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
     RowBox[{"VectorMarkers", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{"\"\<Arrow\>\"", ",", "\"\<Start\>\""}], "]"}]}], ",", 
     RowBox[{"VectorStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Opacity", "[", "0.5", "]"}], ",", "Orange"}], "}"}]}], ",", 
     RowBox[{"Prolog", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Green", ",", 
        RowBox[{"Opacity", "[", ".5", "]"}], ",", 
        RowBox[{"Disk", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Nx", "/", "2"}], ",", 
            RowBox[{
             RowBox[{"3", 
              RowBox[{"Nx", "/", "4"}]}], "-", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}], ",", "Red", ",", 
        RowBox[{"Opacity", "[", ".5", "]"}], ",", 
        RowBox[{"Disk", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Nx", "/", "2"}], ",", 
            RowBox[{
             RowBox[{"Nx", "/", "4"}], "+", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}]}], "}"}]}]}], "]"}], 
   ",", 
   RowBox[{"ListVectorPlot", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{"DiscreteQAntiQEField2dSlicesUnSymC", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", "Nx"}]}], 
        "]"}], "]"}], "]"}], ",", " ", 
     RowBox[{"DataRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
     RowBox[{"VectorMarkers", "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"Placed", "[", 
         RowBox[{"\"\<Arrow\>\"", ",", "\"\<Start\>\""}], "]"}], "Prolog"}], 
       "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Green", ",", 
         RowBox[{"Opacity", "[", ".5", "]"}], ",", 
         RowBox[{"Disk", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Nx", "/", "2"}], ",", 
             RowBox[{"3", 
              RowBox[{"Nx", "/", "4"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}], ",", "Red", ",", 
         RowBox[{"Opacity", "[", ".5", "]"}], ",", 
         RowBox[{"Disk", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Nx", "/", "2"}], ",", 
             RowBox[{"Nx", "/", "4"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}]}], "}"}]}]}]}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8206488628486*^9, 3.820648910465885*^9}, {
  3.820651986205975*^9, 3.820651986552883*^9}, {3.820657372090125*^9, 
  3.8206573829249153`*^9}, {3.820721881507469*^9, 3.82072189007777*^9}, {
  3.820751575513898*^9, 3.820751580162074*^9}, {3.820753008788556*^9, 
  3.8207530473244953`*^9}, {3.820754160952148*^9, 3.8207541613969*^9}, {
  3.822454545529071*^9, 3.8224545481716557`*^9}},
 CellLabel->
  "In[238]:=",ExpressionUUID->"0c1079f8-37c9-4677-ab61-4cc1a102b2a2"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListStreamPlot", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{"DiscreteQAntiQEField2dSlicesA", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", "Nx"}]}], 
        "]"}], "]"}], "]"}], ",", " ", 
     RowBox[{"DataRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
     RowBox[{"VectorMarkers", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{"\"\<Arrow\>\"", ",", "\"\<Start\>\""}], "]"}]}], ",", 
     RowBox[{"StreamStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Opacity", "[", "0.2", "]"}], ",", "Orange"}], "}"}], 
       "}"}]}], ",", " ", 
     RowBox[{"VectorStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Opacity", "[", "0.2", "]"}], ",", "Orange"}], "}"}], 
       "}"}]}], ",", 
     RowBox[{"Prolog", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Green", ",", 
        RowBox[{"Opacity", "[", ".5", "]"}], ",", 
        RowBox[{"Disk", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Nx", "/", "2"}], ",", 
            RowBox[{
             RowBox[{"3", 
              RowBox[{"Nx", "/", "4"}]}], "-", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}], ",", "Red", ",", 
        RowBox[{"Opacity", "[", ".5", "]"}], ",", 
        RowBox[{"Disk", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Nx", "/", "2"}], ",", 
            RowBox[{
             RowBox[{"Nx", "/", "4"}], "+", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}]}], "}"}]}]}], "]"}], 
   ",", 
   RowBox[{"ListStreamPlot", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{"DiscreteQAntiQEField2dSlicesUnSymC", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", "Nx"}]}], 
        "]"}], "]"}], "]"}], ",", " ", 
     RowBox[{"DataRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
     RowBox[{"VectorMarkers", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{"\"\<Arrow\>\"", ",", "\"\<Start\>\""}], "]"}]}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8207516968554487`*^9, 3.8207517517075243`*^9}, {
  3.82075213861093*^9, 3.8207521946268053`*^9}, {3.8207530536734257`*^9, 
  3.820753065057097*^9}, {3.820754162799383*^9, 3.820754163090967*^9}, {
  3.820819824058099*^9, 3.820819832134959*^9}},
 CellLabel->
  "In[239]:=",ExpressionUUID->"09a2cbd8-875b-425f-9c6e-a53726fc3f07"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<We see that even though we have improved the approximation from O(a) \
backward derivatives to O(a^2) central derivatives, the fidelity of the \
solution has not significantly improved. It still does not resemble the \
central field line features of the analytic solution, connecting the two \
sources\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820648995869*^9, 
   3.820649017697043*^9}, {3.8206519828634377`*^9, 3.820651983784342*^9}, {
   3.82065223890853*^9, 3.820652360729787*^9}, {3.820652845111293*^9, 
   3.8206529290742292`*^9}, {3.820656590618094*^9, 3.82065660456501*^9}, {
   3.8206566457068977`*^9, 3.820656647341731*^9}, {3.820657024500987*^9, 
   3.820657035237702*^9}, {3.820722773627473*^9, 3.820722838189678*^9}, {
   3.82073948160605*^9, 3.82073952873619*^9}, {3.82245466788975*^9, 
   3.8224546823290653`*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[240]:=",ExpressionUUID->"f782654b-0e26-4667-bd34-b33f7e6944d8"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Let us compute the discretized integral form of Gauss' law once in a \
box that includes both charges and once with a box that only includes the \
lower z charge.\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820652941140568*^9, 
   3.820652964125296*^9}, {3.8206556873025827`*^9, 3.820655689429255*^9}, {
   3.820656971066757*^9, 3.820656997929042*^9}, {3.820657051489092*^9, 
   3.82065707053758*^9}, {3.820722867389172*^9, 3.820722914092152*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[241]:=",ExpressionUUID->"bc701d99-15a1-496c-8e12-fe8a046c27f0"],

Cell[BoxData[
 RowBox[{"DiscreteIntergalGaussFullVolSymPosC", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymC", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "\[IndentingNewLine]", "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymC", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "-", "1"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "\[IndentingNewLine]", "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymC", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "-", "1"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymC", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymC", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "-", "1"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymC", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.820757219506383*^9, 3.8207572333311987`*^9}, 
   3.8207572851077023`*^9, 3.820757323507381*^9, 3.8207573552840557`*^9, {
   3.820817565079076*^9, 3.820817565173493*^9}, {3.820818030217009*^9, 
   3.820818055969266*^9}, {3.820818127832073*^9, 3.82081822276413*^9}, {
   3.8208183167295933`*^9, 3.820818321332881*^9}, {3.820818369954524*^9, 
   3.8208183805543537`*^9}, {3.8208184237481527`*^9, 3.820818522548107*^9}, {
   3.820819879546937*^9, 3.820819900379271*^9}},
 CellLabel->
  "In[242]:=",ExpressionUUID->"741ff4bb-7ed1-4567-bf89-29ff0125a544"],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"Style", "[", 
    RowBox[{
    "\"\<Charge estimate in total volume - symmetric pos (central diff E, \
discrete Int):\>\"", ",", "Large"}], "]"}], ",", 
   RowBox[{"Style", "[", 
    RowBox[{"DiscreteIntergalGaussFullVolSymPosC", ",", "Large"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.820657553495193*^9, 3.8206575964439383`*^9}, {
  3.820657657603077*^9, 3.8206576672200003`*^9}, {3.8207208290693293`*^9, 
  3.8207208298403387`*^9}, {3.820721548327681*^9, 3.820721572339879*^9}, {
  3.8208199241333113`*^9, 3.820819940993581*^9}},
 CellLabel->
  "In[243]:=",ExpressionUUID->"f419320f-69d4-421d-b7f6-411db82406d3"],

Cell[BoxData[
 RowBox[{"DiscreteIntergalGaussHalfVolSymPosC", "=", "\[IndentingNewLine]", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymC", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "\[IndentingNewLine]", "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymC", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "-", "1"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "\[IndentingNewLine]", "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymC", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "-", "1"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymC", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymC", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "/", "2"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymC", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8207558678173113`*^9, 3.820755890731489*^9}, {
  3.8207561866474943`*^9, 3.820756195491185*^9}, {3.8208186447934313`*^9, 
  3.820818699216284*^9}, {3.82081990100211*^9, 3.820819924652947*^9}},
 CellLabel->
  "In[244]:=",ExpressionUUID->"f11fdf9b-fa44-4c23-9a66-5968f6606f44"],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"Style", "[", 
    RowBox[{
    "\"\<Charge estimate in lower half-z volume - symmetric pos (central diff \
E, discrete Int):\>\"", ",", "Large"}], "]"}], ",", 
   RowBox[{"Style", "[", 
    RowBox[{"DiscreteIntergalGaussHalfVolSymPosC", ",", "Large"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.820657677719051*^9, 3.82065768247709*^9}, {
  3.82072083131542*^9, 3.820720832026387*^9}, {3.8207215747115307`*^9, 
  3.820721580352716*^9}, {3.820819925092835*^9, 3.82081993642314*^9}},
 CellLabel->
  "In[245]:=",ExpressionUUID->"50a74824-6546-424a-84fa-e626d185ac91"],

Cell[BoxData[
 RowBox[{"DiscreteIntergalGaussFullVolUSymPosC", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymC", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "\[IndentingNewLine]", "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymC", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "-", "1"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "\[IndentingNewLine]", "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymC", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "-", "1"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymC", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymC", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "-", "1"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymC", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8207555656137533`*^9, 3.820755714665259*^9}, {
  3.82075616498594*^9, 3.820756174420134*^9}, {3.820756215254918*^9, 
  3.8207562477958403`*^9}, {3.820819549650128*^9, 3.8208195576623087`*^9}, {
  3.820819902819034*^9, 3.8208199255040607`*^9}},
 CellLabel->
  "In[246]:=",ExpressionUUID->"f7cd0ead-a4ea-4ee3-83d3-8c6e4addf42f"],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"Style", "[", 
    RowBox[{
    "\"\<Charge estimate in total volume - unsymmetric pos (central diff E, \
discrete Int):\>\"", ",", "Large"}], "]"}], ",", 
   RowBox[{"Style", "[", 
    RowBox[{"DiscreteIntergalGaussFullVolUSymPosC", ",", "Large"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.820657553495193*^9, 3.8206575964439383`*^9}, {
  3.820657657603077*^9, 3.8206576672200003`*^9}, {3.8207208290693293`*^9, 
  3.8207208298403387`*^9}, {3.820721614730289*^9, 3.820721618440208*^9}, {
  3.820819925956087*^9, 3.820819933666329*^9}},
 CellLabel->
  "In[247]:=",ExpressionUUID->"23e84bad-e282-4509-b323-4b8623feea14"],

Cell[BoxData[
 RowBox[{"DiscreteIntergalGaussHalfVolUSymPosC", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymC", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "\[IndentingNewLine]", "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymC", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "-", "1"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "\[IndentingNewLine]", "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymC", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "-", "1"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymC", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymC", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "/", "2"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymC", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8207558678173113`*^9, 3.820755890731489*^9}, {
  3.8207561866474943`*^9, 3.820756195491185*^9}, {3.820756272970839*^9, 
  3.8207562810589447`*^9}, {3.820819604130458*^9, 3.8208196126743193`*^9}, {
  3.820819904994751*^9, 3.8208199267582912`*^9}},
 CellLabel->
  "In[248]:=",ExpressionUUID->"2e1f2a0c-7920-4e67-9a8d-0ed21c694ed7"],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"Style", "[", 
    RowBox[{
    "\"\<Charge estimate in lower half-z volume - unsymmetric pos (central \
diff E, discrete Int):\>\"", ",", "Large"}], "]"}], ",", 
   RowBox[{"Style", "[", 
    RowBox[{"DiscreteIntergalGaussHalfVolUSymPosC", ",", "Large"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.820657677719051*^9, 3.82065768247709*^9}, {
  3.82072083131542*^9, 3.820720832026387*^9}, {3.820721624160551*^9, 
  3.820721628055542*^9}, {3.820819927695079*^9, 3.820819931706991*^9}},
 CellLabel->
  "In[249]:=",ExpressionUUID->"32965c8e-c107-4c97-bdfc-c6106f9e7df2"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<This result clearly shows that (as is well known) the naive central \
discretization does not implement the Gauss law faithfully, even in the case \
of periodic boundary conditions.\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820648995869*^9, 
   3.820649017697043*^9}, {3.8206519828634377`*^9, 3.820651983784342*^9}, {
   3.82065223890853*^9, 3.820652360729787*^9}, {3.820652845111293*^9, 
   3.8206529290742292`*^9}, {3.820656590618094*^9, 3.82065660456501*^9}, {
   3.820656656582877*^9, 3.820656664808028*^9}, {3.820657180501566*^9, 
   3.820657362571432*^9}, {3.82072302716396*^9, 3.820723087011106*^9}, {
   3.822454570377799*^9, 3.822454589902802*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[250]:=",ExpressionUUID->"53af2810-cb6a-4b5a-b27b-7a5b64c06055"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<As next step we visualize the energy density obstained, which is \
proportional to E^2 in this scenario where all B fields vanish.\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[251]:=",ExpressionUUID->"03eec30b-6995-4592-b3f4-7138dcf6daa0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiscreteQAntiQEnergyUnSymC", "=", 
   RowBox[{"Map", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "^", "2"}]}], "]"}], "}"}]}], 
       "]"}], "&"}], ",", "DiscreteQAntiQEFieldUnSymC"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.820470105906807*^9, 3.820470116866716*^9}, {
  3.820470165566935*^9, 3.8204701933244133`*^9}, {3.82047024295074*^9, 
  3.820470244679022*^9}, {3.820646575988064*^9, 3.820646601561721*^9}, {
  3.820657762368434*^9, 3.8206577670997763`*^9}, {3.820721944343255*^9, 
  3.820721969383691*^9}, {3.820723111147629*^9, 3.8207231113363047`*^9}},
 CellLabel->
  "In[252]:=",ExpressionUUID->"726a6cde-f889-4b1f-ab3e-5401c56fff07"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiscreteQAntiQ2dNrgSlicesUnSymC", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "^", "2"}]}], "]"}], "}"}]}], 
       "]"}], "&"}], ",", "DiscreteQAntiQEFieldUnSymC"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.82046853861353*^9, 3.820468548944089*^9}, 
   3.820470076202874*^9, {3.820470203625978*^9, 3.820470217674542*^9}, {
   3.820470280307233*^9, 3.820470281642745*^9}, {3.820646588051409*^9, 
   3.820646602627339*^9}, {3.820657764364868*^9, 3.8206577687956543`*^9}, {
   3.820721949306005*^9, 3.8207219723511667`*^9}, {3.820723111529559*^9, 
   3.8207231117179213`*^9}},
 CellLabel->
  "In[253]:=",ExpressionUUID->"e65334fd-c288-4974-9cda-eaaafdc4c675"],

Cell[BoxData[
 RowBox[{"ListDensityPlot3D", "[", 
  RowBox[{"DiscreteQAntiQEnergyUnSymC", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "500"}], "}"}]}], ",", 
   RowBox[{"OpacityFunctionScaling", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8204701260768147`*^9, 3.820470126303855*^9}, 
   3.820647875317202*^9, {3.820657770291957*^9, 3.82065778281325*^9}, {
   3.820721938328657*^9, 3.8207219400964003`*^9}, {3.820721975289144*^9, 
   3.820721976051896*^9}, 3.82072311189151*^9},
 CellLabel->
  "In[254]:=",ExpressionUUID->"b72c72e5-fac7-4a75-a123-f8f091e9bf20"],

Cell[BoxData[
 RowBox[{"ListPointPlot3D", "[", 
  RowBox[{
   RowBox[{"DiscreteQAntiQ2dNrgSlicesUnSymC", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "*", "Nx", "*", 
       "Nx"}]}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellLabel->
  "In[255]:=",ExpressionUUID->"22653749-5e7f-443f-8be9-d5223adb5cb6"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Find Eigenvectors with positive Eigenvalues that has components in the \
yz plane\>\"", ";"}],
  Background->GrayLevel[0.85]]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282291133655*^9}, {
  3.819283749833105*^9, 3.8192837746446867`*^9}, {3.820136435666171*^9, 
  3.820136441422764*^9}, {3.82013695725564*^9, 3.8201369698513203`*^9}, {
  3.820138656334587*^9, 3.82013865998287*^9}},
 Background->GrayLevel[0.85],
 CellLabel->
  "In[256]:=",ExpressionUUID->"f01cbb59-4722-4d15-8296-75b82588e96f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"StressEnergyQAntiQEFieldSymC", "=", 
   RowBox[{
    RowBox[{"MapThread", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#1", ",", 
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {
             RowBox[{
              RowBox[{"#2", "*", "#2"}], "-", 
              RowBox[{"0.5", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"#2", "^", "2"}], "+", 
                 RowBox[{"#3", "^", "2"}], "+", 
                 RowBox[{"#4", "^", "2"}]}], ")"}]}]}], 
             RowBox[{"#2", "*", "#3"}], 
             RowBox[{"#2", "*", "#4"}]},
            {
             RowBox[{"#3", "*", "#2"}], 
             RowBox[{
              RowBox[{"#3", "*", "#3"}], "-", 
              RowBox[{"0.5", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"#2", "^", "2"}], "+", 
                 RowBox[{"#3", "^", "2"}], "+", 
                 RowBox[{"#4", "^", "2"}]}], ")"}]}]}], 
             RowBox[{"#3", "*", "#4"}]},
            {
             RowBox[{"#4", "*", "#2"}], 
             RowBox[{"#4", "*", "#3"}], 
             RowBox[{
              RowBox[{"#4", "*", "#4"}], "-", 
              RowBox[{"0.5", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"#2", "^", "2"}], "+", 
                 RowBox[{"#3", "^", "2"}], "+", 
                 RowBox[{"#4", "^", "2"}]}], ")"}]}]}]}
           }], "\[NoBreak]", ")"}]}], "}"}], "&"}], ",", 
      RowBox[{"{", 
       RowBox[{"coord", ",", "varsExC", ",", "varsEyC", ",", "varsEzC"}], 
       "}"}]}], "]"}], "/.", 
    RowBox[{"Dispatch", "[", "SolutionQAntiQEFieldSymC", "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.819729359430502*^9, {3.819729399399043*^9, 3.8197294118105717`*^9}, {
   3.8201386085802317`*^9, 3.820138615384925*^9}, {3.8202316467088614`*^9, 
   3.820231653019174*^9}, {3.82023340255282*^9, 3.820233404827448*^9}, {
   3.820470709457385*^9, 3.820470712411722*^9}, {3.8209282661635313`*^9, 
   3.820928282882998*^9}, {3.821074324223194*^9, 3.8210743253177223`*^9}},
 CellLabel->
  "In[257]:=",ExpressionUUID->"03530035-1c69-4c93-8aa0-b7317eb79191"],

Cell[BoxData[
 RowBox[{
  RowBox[{"StressEnergyQAntiQEFieldSymC2", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "*", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "-", 
             RowBox[{"0.5", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "^", "2"}]}], ")"}]}]}], 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}]},
           {
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "*", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "-", 
             RowBox[{"0.5", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "^", "2"}]}], ")"}]}]}], 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}]},
           {
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], "*", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], "-", 
             RowBox[{"0.5", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "^", "2"}]}], ")"}]}]}]}
          }], "\[NoBreak]", ")"}]}], "}"}], "&"}], ",", 
     "DiscreteQAntiQEFieldSymC"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8209285992994747`*^9, 3.820928733310677*^9}, {
  3.821074325987965*^9, 3.821074326159404*^9}},
 CellLabel->
  "In[258]:=",ExpressionUUID->"b9d8d9ba-98d0-45a4-8d45-94bb377d1250"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"StressEnergyQAntiQEFieldSymC", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "*", "Nx", "*", 
        "Nx"}]}], "]"}], "]"}], "[", 
    RowBox[{"[", "120", "]"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.820928738548355*^9, 3.820928739015799*^9}, {
   3.821072679347134*^9, 3.821072710352169*^9}, 3.8210743263294487`*^9},
 CellLabel->
  "In[259]:=",ExpressionUUID->"41796c3f-af37-4612-9157-b15072ed30e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"StressEnergyQAntiQEFieldSymC2", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "*", "Nx", "*", 
        "Nx"}]}], "]"}], "]"}], "[", 
    RowBox[{"[", "120", "]"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.820928743399654*^9, 3.820928743826194*^9}, {
   3.821072700778161*^9, 3.8210727044172564`*^9}, 3.821074326519004*^9},
 CellLabel->
  "In[260]:=",ExpressionUUID->"255c8ff3-79a5-4900-9b54-c1b9785d7fc5"],

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{
  "StressEnergyQAntiQEFieldSymC", "-", "StressEnergyQAntiQEFieldSymC2"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.820941954144723*^9, 3.8209419695875063`*^9}, {
  3.821074326659953*^9, 3.821074326828121*^9}},
 CellLabel->
  "In[261]:=",ExpressionUUID->"3aea1f33-1c4c-4913-b2f3-f87ccef95928"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Eigensystem", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"StressEnergyQAntiQEFieldSymC2", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "*", "Nx", "*", 
         "Nx"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "120", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8210727686167927`*^9, 3.821072780428989*^9}, 
   3.8210743269900217`*^9},
 CellLabel->
  "In[262]:=",ExpressionUUID->"3c3cc94c-3413-49aa-8864-88434f99bd73"],

Cell[BoxData[
 RowBox[{
  RowBox[{"StressEnergy3DEvalsC", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Eigensystem", "[", 
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "&"}], ",", 
     "StressEnergyQAntiQEFieldSymC"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.819728560658869*^9, 3.8197286810453568`*^9}, {
   3.819728767711738*^9, 3.819728768671866*^9}, {3.819728852686447*^9, 
   3.819728871704611*^9}, {3.819728907517695*^9, 3.819728945636219*^9}, {
   3.819728986445532*^9, 3.819728988445838*^9}, {3.81972902661134*^9, 
   3.8197290306316853`*^9}, {3.819729380698332*^9, 3.819729482580639*^9}, {
   3.820138718975348*^9, 3.820138722056714*^9}, {3.820231702315329*^9, 
   3.820231703915223*^9}, 3.820928321076564*^9, {3.821072193836852*^9, 
   3.8210722150133553`*^9}, {3.821072785899151*^9, 3.8210727892855864`*^9}, {
   3.821074327155386*^9, 3.821074327326038*^9}},
 CellLabel->
  "In[263]:=",ExpressionUUID->"e343f044-605d-4efa-af8e-5ff38eaa500b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"StressEnergy3DEvalsC", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "*", "Nx", "*", 
       "Nx"}]}], "]"}], "]"}], "[", 
   RowBox[{"[", "128", "]"}], "]"}], "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.820929050071898*^9, 3.820929054462678*^9}, {
   3.820929460754231*^9, 3.820929462034603*^9}, {3.820942225864646*^9, 
   3.820942241156365*^9}, 3.8210743274888973`*^9},
 CellLabel->
  "In[264]:=",ExpressionUUID->"0681fbed-1eff-4aa4-93c0-5ee2d4ee5ecc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"StressEnergy3DEvecsMatC", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Eigensystem", "[", 
           RowBox[{"#1", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}], "&"}], ",", 
     "StressEnergyQAntiQEFieldSymC"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.819729490417583*^9, 3.819729501514736*^9}, {
   3.819729921613063*^9, 3.819729923415132*^9}, {3.819976595126808*^9, 
   3.819976595405533*^9}, {3.82013872386425*^9, 3.820138725811769*^9}, {
   3.8202317055741377`*^9, 3.820231706933612*^9}, 3.8209283318383417`*^9, {
   3.821072195672167*^9, 3.821072216176587*^9}, {3.82107280000642*^9, 
   3.821072804817895*^9}, {3.821074327657077*^9, 3.821074327827324*^9}},
 CellLabel->
  "In[265]:=",ExpressionUUID->"8bc137c5-952b-4208-9051-45122dddb3b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"StressEnergy3DEvecsMatC", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "*", "Nx", "*", 
        "Nx"}]}], "]"}], "]"}], "[", 
    RowBox[{"[", "120", "]"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.820237496494833*^9, 3.820237496703092*^9}, {
   3.820480719585841*^9, 3.820480720441112*^9}, 3.820491056458338*^9, {
   3.8204912190759583`*^9, 3.820491219272183*^9}, 3.82107432796448*^9},
 CellLabel->
  "In[266]:=",ExpressionUUID->"e9599f40-5e6f-4de1-b97f-5d8543c930b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"StressEnergy3DEvecsC", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "&"}], ",", 
     "StressEnergy3DEvecsMatC"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8199766032304707`*^9, 3.819976700452835*^9}, {
  3.8201387278078117`*^9, 3.820138731284821*^9}, {3.820231708200006*^9, 
  3.820231710769763*^9}, {3.821072202258304*^9, 3.8210722043061*^9}, {
  3.821074328140944*^9, 3.821074328313302*^9}},
 CellLabel->
  "In[267]:=",ExpressionUUID->"cbf6e348-b580-411f-afca-5f0145669e94"],

Cell[BoxData[
 RowBox[{
  RowBox[{"StressEnergy3DEvecsC", "[", 
   RowBox[{"[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
     
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "*", "Nx", "*", "Nx"}]}],
     "]"}], "]"}], "[", 
  RowBox[{"[", "120", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.820236997201962*^9, 3.820237011320973*^9}, {
   3.8209283651142197`*^9, 3.8209283768591547`*^9}, 3.821074328471828*^9},
 CellLabel->
  "In[268]:=",ExpressionUUID->"6c268b53-f1bb-4c1a-8785-d2ac38ba9982"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MultEV", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.820928456628875*^9, 3.820928459266411*^9}, {
  3.820929065364045*^9, 3.820929065550501*^9}, {3.820943096965282*^9, 
  3.8209431108222733`*^9}},
 CellLabel->
  "In[269]:=",ExpressionUUID->"f3c98b5f-86e4-4aa4-8cda-475f9b3a6a69"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"StressEnergy3DEvecsYZPlanePosC", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"StressEnergy3DEvecsYZPlaneNegC", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"k", "=", "1"}]}], ",", 
   RowBox[{"k", "\[LessEqual]", 
    RowBox[{"Length", "[", "StressEnergy3DEvecsC", "]"}]}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WhichEval", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"StressEnergy3DEvalsC", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], ">", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"WhichDir", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"StressEnergy3DEvecsC", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"l", "+", "1"}], "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}], "<", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"k", ",", " ", "WhichEval", ",", " ", 
        RowBox[{"Map", "[", 
         RowBox[{"Not", ",", "WhichEval"}], "]"}], ",", " ", "WhichDir"}], 
       "]"}], ";"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"cntPos", "=", "0"}], ";", "\[IndentingNewLine]", 
    RowBox[{"cntNeg", "=", "0"}], ";", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "\[LessEqual]", "3"}], ",", 
      RowBox[{"j", "++"}], ",", " ", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"WhichEval", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "&&", 
          RowBox[{"WhichDir", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "&&", 
          RowBox[{"cntPos", "\[Equal]", "0"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"StressEnergy3DEvecsYZPlanePosC", ",", 
            RowBox[{"{", " ", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"StressEnergy3DEvecsC", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;"}], "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MultEV", "\[Equal]", "1"}], ",", 
                 RowBox[{"Sqrt", "[", 
                  RowBox[{"Abs", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"StressEnergy3DEvalsC", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", "1"}], 
                "]"}], "*", 
               RowBox[{
                RowBox[{
                 RowBox[{"StressEnergy3DEvecsC", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "[", 
                 RowBox[{"[", " ", 
                  RowBox[{"j", " ", "+", "1"}], "]"}], "]"}], "[", 
                RowBox[{"[", " ", 
                 RowBox[{"2", ";;", "3"}], " ", "]"}], "]"}]}]}], "  ", 
             "}"}]}], "]"}], ";", 
          RowBox[{"cntPos", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Not", "[", 
           RowBox[{"WhichEval", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "]"}], "&&", 
          RowBox[{"WhichDir", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "&&", 
          RowBox[{"cntNeg", "\[Equal]", "0"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"StressEnergy3DEvecsYZPlaneNegC", ",", 
            RowBox[{"{", " ", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"StressEnergy3DEvecsC", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;"}], "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MultEV", "\[Equal]", "1"}], ",", 
                 RowBox[{"Sqrt", "[", 
                  RowBox[{"Abs", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"StressEnergy3DEvalsC", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", "1"}], 
                "]"}], "*", 
               RowBox[{
                RowBox[{
                 RowBox[{"StressEnergy3DEvecsC", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "[", 
                 RowBox[{"[", " ", 
                  RowBox[{"j", " ", "+", "1"}], "]"}], "]"}], "[", 
                RowBox[{"[", " ", 
                 RowBox[{"2", ";;", "3"}], " ", "]"}], "]"}]}]}], "  ", 
             "}"}]}], "]"}], ";", " ", 
          RowBox[{"cntNeg", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
       ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{
  3.8201388154588823`*^9, {3.820138902416061*^9, 3.820139173303244*^9}, {
   3.820139231229272*^9, 3.820139292773663*^9}, {3.820139406103134*^9, 
   3.820139503590178*^9}, {3.82013970804751*^9, 3.820139733360385*^9}, {
   3.820139788005664*^9, 3.820139930412231*^9}, {3.820149068479992*^9, 
   3.820149068788966*^9}, {3.8204715233368464`*^9, 3.8204715461037483`*^9}, {
   3.820472040426907*^9, 3.8204720829996023`*^9}, {3.820472161700047*^9, 
   3.820472231324839*^9}, {3.8204727233685427`*^9, 3.8204727616093073`*^9}, {
   3.820472907322509*^9, 3.820472924870614*^9}, {3.820473401161138*^9, 
   3.820473416610223*^9}, {3.820473650809794*^9, 3.8204736580882263`*^9}, {
   3.820473924741139*^9, 3.820473931332028*^9}, {3.82047410431324*^9, 
   3.820474141096488*^9}, {3.820475883794581*^9, 3.82047588410526*^9}, {
   3.820476248707018*^9, 3.8204762558625174`*^9}, {3.8204763916313*^9, 
   3.8204764071792*^9}, {3.820478599990163*^9, 3.820478642118165*^9}, {
   3.820478684815777*^9, 3.8204787202555923`*^9}, {3.82047879072965*^9, 
   3.820478808228055*^9}, {3.8204795567613564`*^9, 3.820479610399288*^9}, {
   3.820480133841617*^9, 3.8204801339693413`*^9}, {3.820487496388817*^9, 
   3.820487497391054*^9}, {3.820488015024253*^9, 3.8204880165698442`*^9}, 
   3.82048997310728*^9, {3.820490978923695*^9, 3.820491006916456*^9}, {
   3.8209296349720182`*^9, 3.8209296375333138`*^9}, {3.8210743286426287`*^9, 
   3.821074330991549*^9}},
 CellLabel->
  "In[270]:=",ExpressionUUID->"05b88985-beee-4bff-8a7a-bb7dc5765126"],

Cell[BoxData[
 RowBox[{"PYZ1C", "=", 
  RowBox[{"ListVectorPlot", "[", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], ",", 
      RowBox[{"Select", "[", 
       RowBox[{"StressEnergy3DEvecsYZPlanePosC", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
          RowBox[{"(", 
           RowBox[{"Nx", "/", "2"}], ")"}]}], "&"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
    RowBox[{"VectorMarkers", "\[Rule]", 
     RowBox[{"{", "\"\<DoubleDart\>\"", "}"}]}], ",", " ", 
    RowBox[{"VectorScale", "\[Rule]", "Medium"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821073142569046*^9, 3.8210731555845947`*^9}, {
  3.821073212997888*^9, 3.821073264420211*^9}, {3.8210732966922894`*^9, 
  3.821073325467822*^9}, {3.8210733610415163`*^9, 3.821073361350918*^9}, {
  3.821074259456417*^9, 3.8210742595250587`*^9}, {3.821074331182865*^9, 
  3.821074331372313*^9}},
 CellLabel->
  "In[271]:=",ExpressionUUID->"3e5210c8-3b6f-49d3-b5ae-b444ccacf109"],

Cell[BoxData[
 RowBox[{"PYZ1CPRL", "=", 
  RowBox[{"ListVectorPlot", "[", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], ",", 
      RowBox[{"Select", "[", 
       RowBox[{"StressEnergy3DEvecsYZPlanePosC", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
          RowBox[{"(", 
           RowBox[{"Nx", "/", "2"}], ")"}]}], "&"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
    RowBox[{"VectorMarkers", "\[Rule]", 
     RowBox[{"{", "\"\<DoubleDart\>\"", "}"}]}], ",", " ", 
    RowBox[{"VectorScale", "\[Rule]", "Medium"}], ",", 
    RowBox[{"VectorStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", 
        RowBox[{"Darker", "[", "Green", "]"}], "]"}], ",", 
       RowBox[{"AbsoluteThickness", "[", "15", "]"}]}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Nx", "/", "4"}], ",", 
         RowBox[{"3", "*", 
          RowBox[{"Nx", "/", "4"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "2"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<y\>\"", ",", "20"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<z\>\"", ",", "20"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"AbsoluteThickness", "[", "10", "]"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.82109805378205*^9, 3.821098073177704*^9}, {
  3.821098108499034*^9, 3.821098109066532*^9}, {3.8210985921668177`*^9, 
  3.821098595514995*^9}, {3.821098635204817*^9, 3.821098636385914*^9}, {
  3.821961221195409*^9, 3.8219612253282747`*^9}},
 CellLabel->
  "In[272]:=",ExpressionUUID->"256f7044-154d-4a95-b07f-7306c623afad"],

Cell[BoxData[
 RowBox[{"PYZ2C", "=", 
  RowBox[{"ListVectorPlot", "[", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], ",", 
      RowBox[{"Select", "[", 
       RowBox[{"StressEnergy3DEvecsYZPlaneNegC", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
          RowBox[{"(", 
           RowBox[{"Nx", "/", "2"}], ")"}]}], "&"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
    RowBox[{"VectorMarkers", "\[Rule]", "\"\<Spindle\>\""}], ",", 
    RowBox[{"VectorStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", 
       RowBox[{"Opacity", "[", "0.5", "]"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.8204910281770267`*^9, {3.8204911053106413`*^9, 3.82049110799761*^9}, {
   3.820928481237287*^9, 3.820928487540861*^9}, 3.820941803317013*^9, {
   3.820942301914412*^9, 3.820942309181538*^9}, {3.82107318974234*^9, 
   3.8210732099402933`*^9}, {3.8210733392404547`*^9, 3.821073363473857*^9}, {
   3.821074260772657*^9, 3.821074260855136*^9}, {3.821074331552725*^9, 
   3.821074331705091*^9}},
 CellLabel->
  "In[273]:=",ExpressionUUID->"d2d230df-7ed0-471f-aadc-2e36e65def1b"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"PYZ2C", ",", "PYZ1C"}], "]"}]], "Input",
 CellChangeTimes->{{3.8210731953767853`*^9, 3.821073199234619*^9}, {
  3.821073365629251*^9, 3.821073368006226*^9}, {3.821074262066593*^9, 
  3.821074263478546*^9}, {3.821074331877153*^9, 3.82107433204818*^9}},
 CellLabel->
  "In[274]:=",ExpressionUUID->"f0639ce3-2a58-4ae1-b266-d8ad3cf4f774"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"PYZ1APRLTransp", ",", "PYZ1CPRL", ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"FontOpacity", "\[Rule]", "0"}], ",", 
        RowBox[{"FontSize", "\[Rule]", "0"}]}], "]"}], ",", "Automatic"}], 
     "}"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<y\>\"", ",", "None"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.821098078852778*^9, 3.8210980906981163`*^9}, {
   3.821098623569586*^9, 3.821098623835194*^9}, {3.821961209444049*^9, 
   3.821961210279131*^9}, 3.8219612493788357`*^9},
 CellLabel->
  "In[275]:=",ExpressionUUID->"061b7567-dba2-4149-859a-22e5d0a27b49"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "StressEnergy3DEvecsXZPlanePosC", ",", "StressEnergy3DEvecsXZPlaneNegC"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.820930403212627*^9, 3.820930408519693*^9}, {
  3.8210743322349863`*^9, 3.821074332417614*^9}},
 CellLabel->
  "In[276]:=",ExpressionUUID->"875785cb-708b-44ae-85ff-58edf91b3084"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"StressEnergy3DEvecsXZPlanePosC", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"StressEnergy3DEvecsXZPlaneNegC", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"k", "=", "1"}]}], ",", 
   RowBox[{"k", "\[LessEqual]", 
    RowBox[{"Length", "[", "StressEnergy3DEvecsC", "]"}]}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WhichEval", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"StressEnergy3DEvalsC", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], ">", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"WhichDir", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"StressEnergy3DEvecsC", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"l", "+", "1"}], "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}], "<", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"k", ",", " ", "WhichEval", ",", " ", 
        RowBox[{"Map", "[", 
         RowBox[{"Not", ",", "WhichEval"}], "]"}], ",", " ", "WhichDir"}], 
       "]"}], ";"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"cntPos", "=", "0"}], ";", "\[IndentingNewLine]", 
    RowBox[{"cntNeg", "=", "0"}], ";", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "\[LessEqual]", "3"}], ",", 
      RowBox[{"j", "++"}], ",", " ", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"WhichEval", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "&&", 
          RowBox[{"WhichDir", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "&&", 
          RowBox[{"cntPos", "\[Equal]", "0"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"StressEnergy3DEvecsXZPlanePosC", ",", 
            RowBox[{"{", " ", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"StressEnergy3DEvecsC", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;"}], "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MultEV", "\[Equal]", "1"}], ",", 
                 RowBox[{"Sqrt", "[", 
                  RowBox[{"Abs", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"StressEnergy3DEvalsC", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", "1"}], 
                "]"}], "*", 
               RowBox[{
                RowBox[{
                 RowBox[{"StressEnergy3DEvecsC", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "[", 
                 RowBox[{"[", " ", 
                  RowBox[{"j", " ", "+", "1"}], "]"}], "]"}], "[", 
                RowBox[{"[", " ", 
                 RowBox[{"1", ";;", "3", ";;", "2"}], " ", "]"}], "]"}]}]}], 
             "  ", "}"}]}], "]"}], ";", 
          RowBox[{"cntPos", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Not", "[", 
           RowBox[{"WhichEval", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "]"}], "&&", 
          RowBox[{"WhichDir", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "&&", 
          RowBox[{"cntNeg", "\[Equal]", "0"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"StressEnergy3DEvecsXZPlaneNegC", ",", 
            RowBox[{"{", " ", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"StressEnergy3DEvecsC", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;"}], "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MultEV", "\[Equal]", "1"}], ",", 
                 RowBox[{"Sqrt", "[", 
                  RowBox[{"Abs", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"StressEnergy3DEvalsC", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", "1"}], 
                "]"}], "*", 
               RowBox[{
                RowBox[{
                 RowBox[{"StressEnergy3DEvecsC", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "[", 
                 RowBox[{"[", " ", 
                  RowBox[{"j", " ", "+", "1"}], "]"}], "]"}], "[", 
                RowBox[{"[", " ", 
                 RowBox[{"1", ";;", "3", ";;", "2"}], " ", "]"}], "]"}]}]}], 
             "  ", "}"}]}], "]"}], ";", " ", 
          RowBox[{"cntNeg", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
       ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{
  3.8201388154588823`*^9, {3.820138902416061*^9, 3.820139173303244*^9}, {
   3.820139231229272*^9, 3.820139292773663*^9}, {3.820139406103134*^9, 
   3.820139503590178*^9}, {3.82013970804751*^9, 3.820139733360385*^9}, {
   3.820139788005664*^9, 3.820139930412231*^9}, {3.820149068479992*^9, 
   3.820149068788966*^9}, {3.8204715233368464`*^9, 3.8204715461037483`*^9}, {
   3.820472040426907*^9, 3.8204720829996023`*^9}, {3.820472161700047*^9, 
   3.820472231324839*^9}, {3.8204727233685427`*^9, 3.8204727616093073`*^9}, {
   3.820472907322509*^9, 3.820472924870614*^9}, {3.820473401161138*^9, 
   3.820473416610223*^9}, {3.820473650809794*^9, 3.8204736580882263`*^9}, {
   3.820473924741139*^9, 3.820473931332028*^9}, {3.82047410431324*^9, 
   3.820474141096488*^9}, {3.820475883794581*^9, 3.82047588410526*^9}, {
   3.820476248707018*^9, 3.8204762558625174`*^9}, {3.8204763916313*^9, 
   3.8204764071792*^9}, {3.820478599990163*^9, 3.820478642118165*^9}, {
   3.820478684815777*^9, 3.8204787202555923`*^9}, {3.82047879072965*^9, 
   3.820478808228055*^9}, {3.8204795567613564`*^9, 3.820479610399288*^9}, {
   3.820480133841617*^9, 3.8204801339693413`*^9}, {3.820487496388817*^9, 
   3.820487497391054*^9}, {3.820488015024253*^9, 3.8204880165698442`*^9}, 
   3.82048997310728*^9, {3.820490978923695*^9, 3.820491006916456*^9}, {
   3.8209296349720182`*^9, 3.8209296375333138`*^9}, {3.820930052004086*^9, 
   3.8209300773558187`*^9}, {3.820930359338461*^9, 3.820930369496544*^9}, {
   3.821074332590817*^9, 3.8210743384642277`*^9}},
 CellLabel->
  "In[277]:=",ExpressionUUID->"97ec16d0-9200-45ba-aa40-f239f5ca288b"],

Cell[BoxData[
 RowBox[{"PXZ1C", "=", 
  RowBox[{"ListVectorPlot", "[", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "3", ";;", "2"}], "]"}], "]"}], ",", 
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], ",", 
      RowBox[{"Select", "[", 
       RowBox[{"StressEnergy3DEvecsXZPlanePosC", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
          RowBox[{"(", 
           RowBox[{"Nx", "/", "2"}], ")"}]}], "&"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
    RowBox[{"VectorMarkers", "\[Rule]", 
     RowBox[{"{", "\"\<DoubleDart\>\"", "}"}]}], ",", " ", 
    RowBox[{"VectorScale", "\[Rule]", "Medium"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821073142569046*^9, 3.8210731555845947`*^9}, {
  3.821073212997888*^9, 3.821073264420211*^9}, {3.8210732966922894`*^9, 
  3.821073325467822*^9}, {3.8210733610415163`*^9, 3.821073405647564*^9}, {
  3.821074266791212*^9, 3.821074266865011*^9}, {3.821074339533202*^9, 
  3.821074340329369*^9}},
 CellLabel->
  "In[278]:=",ExpressionUUID->"c90138c5-aa2f-4c09-986f-ac93bc2091d9"],

Cell[BoxData[
 RowBox[{"PXZ2C", "=", 
  RowBox[{"ListVectorPlot", "[", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "3", ";;", "2"}], "]"}], "]"}], ",", 
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], ",", 
      RowBox[{"Select", "[", 
       RowBox[{"StressEnergy3DEvecsXZPlaneNegC", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
          RowBox[{"(", 
           RowBox[{"Nx", "/", "2"}], ")"}]}], "&"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
    RowBox[{"VectorMarkers", "\[Rule]", "\"\<Spindle\>\""}], ",", 
    RowBox[{"VectorStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", 
       RowBox[{"Opacity", "[", "0.5", "]"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.8204910281770267`*^9, {3.8204911053106413`*^9, 3.82049110799761*^9}, {
   3.820928481237287*^9, 3.820928487540861*^9}, 3.820941803317013*^9, {
   3.820942301914412*^9, 3.820942309181538*^9}, {3.82107318974234*^9, 
   3.8210732099402933`*^9}, {3.8210733392404547`*^9, 3.821073415144519*^9}, {
   3.82107426790119*^9, 3.821074267966634*^9}, {3.821074341174198*^9, 
   3.821074341717153*^9}},
 CellLabel->
  "In[279]:=",ExpressionUUID->"5c07ace6-7d8b-4fac-98ed-1db05605da40"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"PXZ2C", ",", "PXZ1C"}], "]"}]], "Input",
 CellChangeTimes->{{3.8210731953767853`*^9, 3.821073199234619*^9}, {
  3.821073365629251*^9, 3.821073397986327*^9}, {3.821074269102503*^9, 
  3.821074270265818*^9}, {3.821074343027828*^9, 3.821074343506796*^9}},
 CellLabel->
  "In[280]:=",ExpressionUUID->"a95c169a-a90e-463e-93f2-5dddbe64c07b"],

Cell[BoxData[
 RowBox[{"\"\<As was suggested by the research on computational \
electrodynamics, in order to improve the fidelity of the numerical solution \
we need to combine the \!\(\*StyleBox[\"central\",FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\" \
\",FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\"derivative\",\
FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\" \
\",FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\"approximation\",\
FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\) with a \
\!\(\*StyleBox[\"compatible\",FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\" \
\",FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\"extended\",FontSlant-\
>\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\" \
\",FontSlant->\"Italic\",
FontVariations->{\"Underline\"->True}]\)\!\(\*StyleBox[\"source\",FontSlant->\
\"Italic\",
FontVariations->{\"Underline\"->True}]\), which we consider in the \
following\>\"", ";"}]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.8206428939880466`*^9, 3.820642980224801*^9}, {
   3.8206448236770077`*^9, 3.820644868803504*^9}, {3.820648007452277*^9, 
   3.820648155267704*^9}, {3.8206514068130198`*^9, 3.82065140826632*^9}, {
   3.8206524078942833`*^9, 3.820652527927853*^9}, 3.8206526928978033`*^9, {
   3.820652759583074*^9, 3.820652782986977*^9}, {3.820652828018045*^9, 
   3.820652839176194*^9}, {3.8206576994297953`*^9, 3.8206577249743567`*^9}, {
   3.820723147955345*^9, 3.820723153704836*^9}, {3.82072319550494*^9, 
   3.8207232498511887`*^9}, {3.822454604885496*^9, 3.822454605589623*^9}},
 FontSize->24,
 Background->RGBColor[0.87, 0.94, 1],
 CellLabel->
  "In[281]:=",ExpressionUUID->"9f491732-97a9-49f3-bb72-c85f2b76c886"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Defining the degrees of freedom to solve for: electric fields in x,y \
and z direction\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}, {
   3.82064829047336*^9, 3.820648315004974*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[282]:=",ExpressionUUID->"f265c65f-6755-42e6-86a2-e432bba49d83"],

Cell[BoxData[
 RowBox[{
  RowBox[{"varsExCS", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ExCS", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", 
           RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", "Nx"}], 
        "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8192814236964273`*^9, 3.819281529076988*^9}, 
   3.819282161312039*^9, {3.819713916191221*^9, 3.819713968268935*^9}, {
   3.819714009248756*^9, 3.819714012228104*^9}, {3.819714056626445*^9, 
   3.819714124246956*^9}, 3.819724263614711*^9, 3.8197257045979567`*^9, {
   3.81972640075322*^9, 3.819726403460581*^9}, 3.8201383309377832`*^9, 
   3.820138454334532*^9, {3.820723288502963*^9, 3.820723288819643*^9}},
 CellLabel->
  "In[283]:=",ExpressionUUID->"dd71dec2-ba1a-4b25-b22d-25c6deb7fd5d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"varsEyCS", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"EyCS", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", 
           RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", "Nx"}], 
        "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.819726408863635*^9, 3.819726410188684*^9}, 
   3.8201383328522*^9, 3.82013845529006*^9, {3.820723289836944*^9, 
   3.820723290051524*^9}},
 CellLabel->
  "In[284]:=",ExpressionUUID->"534f9dab-94f7-4729-8a1c-471060ac5bca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"varsEzCS", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"EzCS", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", 
           RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", "Nx"}], 
        "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8197264122984467`*^9, 3.819726413584148*^9}, 
   3.820138334342329*^9, 3.820138456192069*^9, {3.820723290243462*^9, 
   3.8207232911562843`*^9}},
 CellLabel->
  "In[285]:=",ExpressionUUID->"012bda9e-d7bc-4660-a166-8b764bee87c3"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Defining the central finite difference operators \n\t\t\t\
\!\(\*SuperscriptBox[\(\[CapitalDelta]\), \
\(C\)]\)\[Phi](n)=\!\(\*FractionBox[\(1\), \(2  \
a\)]\)(\[Phi](n+1)-\[Phi](n-1))\nto act on the degres of freedom - checked \
that Mathematica counting and c counting give the same\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}, {
   3.82064829047336*^9, 3.820648353142334*^9}, {3.820651565833955*^9, 
   3.820651618024852*^9}, {3.820756768580494*^9, 3.820756774134479*^9}, {
   3.820929836911481*^9, 3.820929848884948*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[286]:=",ExpressionUUID->"f3a301a9-6539-42ac-8f0a-4cb0b944c828"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZList", "=", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[LessEqual]", 
        RowBox[{"Nx", "/", "2"}]}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
       RowBox[{"Nx", "-", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8209439955901127`*^9, 3.82094402397375*^9}, {
  3.820944085183258*^9, 3.8209441312045918`*^9}},
 CellLabel->
  "In[287]:=",ExpressionUUID->"1ff87ec2-f9e0-4cf4-bb01-23d87a9abafc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DerZCSList", "=", 
   RowBox[{"<|", "|>"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"AssociateTo", "[", 
      RowBox[{"DerZCSList", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Quotient", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", 
                RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], "*", 
            "Nx", "*", "Nx"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Quotient", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
              "Nx"}], "]"}], "*", "Nx"}], " ", "+", " ", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "+", "1",
               "+", "Nx"}], ",", "Nx"}], "]"}], "+", "1"}]}], "}"}], 
        "\[Rule]", 
        RowBox[{
         RowBox[{"+", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "a"}], ")"}]}]}]}], "]"}], ";", 
     RowBox[{"AssociateTo", "[", 
      RowBox[{"DerZCSList", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Quotient", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", 
                RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], "*", 
            "Nx", "*", "Nx"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Quotient", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
              "Nx"}], "]"}], "*", "Nx"}], " ", "+", " ", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "-", "1",
               "+", "Nx"}], ",", "Nx"}], "]"}], "+", "1"}]}], "}"}], 
        "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "a"}], ")"}]}]}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}], ";"}]}], "Input",\

 CellChangeTimes->{{3.820841896873651*^9, 3.82084189859039*^9}, {
  3.820841942545753*^9, 3.8208422144228897`*^9}, {3.8208422507234173`*^9, 
  3.820842256624414*^9}, {3.820842514685886*^9, 3.8208425170507507`*^9}, {
  3.8208426559577837`*^9, 3.820842666779101*^9}, {3.820842909621313*^9, 
  3.820842925149185*^9}, {3.820842998463435*^9, 3.820842999367181*^9}, {
  3.820843098486017*^9, 3.820843100662719*^9}, {3.820929734646953*^9, 
  3.820929768643939*^9}},
 CellLabel->
  "In[288]:=",ExpressionUUID->"449d8ddb-1bd7-447a-aacd-e64aaa790ac4"],

Cell[BoxData[
 RowBox[{"DerZCS", "=", 
  RowBox[{"SparseArray", "[", 
   RowBox[{"Normal", "[", "DerZCSList", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.820842307477495*^9, 3.82084231272188*^9}, {
  3.820842999867303*^9, 3.82084300025334*^9}, {3.820843101235738*^9, 
  3.820843101746773*^9}},
 CellLabel->
  "In[290]:=",ExpressionUUID->"d1cae3f2-533c-4838-864a-b28b495e0486"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DerZCS", ".", "ZList"}], ";"}]], "Input",
 CellChangeTimes->{{3.820944036101503*^9, 3.8209440365541143`*^9}, 
   3.820944173831645*^9, 3.8210707873598843`*^9, 3.821070906378998*^9},
 CellLabel->
  "In[291]:=",ExpressionUUID->"a3cb8c34-c0b4-4f2f-85ec-2297025cacf9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DerZCS", "//", "MatrixForm"}], ";"}]], "Input",
 CellChangeTimes->{{3.820842576327402*^9, 3.8208425918272543`*^9}, 
   3.820842674336392*^9, 3.8208427158858967`*^9, 3.820843002522402*^9, 
   3.820843102308507*^9},
 CellLabel->
  "In[292]:=",ExpressionUUID->"f84f3ba2-bf0f-4199-9469-c836baeeb545"],

Cell[BoxData[
 RowBox[{
  RowBox[{"YList", "=", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Quotient", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", "Nx"}], 
         "]"}], "\[LessEqual]", 
        RowBox[{"Nx", "/", "2"}]}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", "Nx"}], 
        "]"}], ",", 
       RowBox[{"Nx", "-", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Quotient", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", "Nx"}], 
         "]"}]}]}], " ", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.820944180736719*^9, 3.820944212286223*^9}, 
   3.821070747058593*^9},
 CellLabel->
  "In[293]:=",ExpressionUUID->"42c7305a-e2f4-4e72-83f7-4ce903b600ef"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DerYCSList", "=", 
   RowBox[{"<|", "|>"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"AssociateTo", "[", 
      RowBox[{"DerYCSList", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Quotient", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", 
                RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], "*", 
            "Nx", "*", "Nx"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"Quotient", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
                 "Nx"}], "]"}], "+", "1", "+", "Nx"}], ",", "Nx"}], "]"}], 
            "*", "Nx"}], " ", "+", " ", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "+", 
           "1"}]}], "}"}], "\[Rule]", 
        RowBox[{
         RowBox[{"+", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "a"}], ")"}]}]}]}], "]"}], ";", 
     RowBox[{"AssociateTo", "[", 
      RowBox[{"DerYCSList", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Quotient", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", 
                RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], "*", 
            "Nx", "*", "Nx"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"Quotient", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
                 "Nx"}], "]"}], "-", "1", "+", "Nx"}], ",", "Nx"}], "]"}], 
            "*", "Nx"}], " ", "+", " ", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "+", 
           "1"}]}], "}"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "a"}], ")"}]}]}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}], ";"}]}], "Input",\

 CellChangeTimes->{{3.8208422675037003`*^9, 3.820842277955413*^9}, {
  3.82084251860889*^9, 3.8208425207403097`*^9}, {3.8208426421357117`*^9, 
  3.8208426424441557`*^9}, {3.820842685324864*^9, 3.820842694620426*^9}, {
  3.820842936254163*^9, 3.8208429464860067`*^9}, {3.820843002775511*^9, 
  3.820843003251876*^9}, {3.820843102570368*^9, 3.8208431029754457`*^9}, {
  3.820843237952446*^9, 3.820843238308707*^9}},
 CellLabel->
  "In[294]:=",ExpressionUUID->"24c311f7-5fec-4112-8401-1089579943fd"],

Cell[BoxData[
 RowBox[{"DerYCS", "=", 
  RowBox[{"SparseArray", "[", 
   RowBox[{"Normal", "[", "DerYCSList", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.820842319856296*^9, 3.820842321708239*^9}, {
  3.8208430034522047`*^9, 3.820843003657765*^9}, {3.8208431032051363`*^9, 
  3.8208431034253683`*^9}},
 CellLabel->
  "In[296]:=",ExpressionUUID->"d2fca724-b97c-42d1-b0c9-253859cc111a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DerYCS", ".", "YList"}], ";"}]], "Input",
 CellChangeTimes->{{3.821070770947261*^9, 3.82107077171596*^9}, 
   3.8210709011334867`*^9},
 CellLabel->
  "In[297]:=",ExpressionUUID->"7e25a0f7-9c55-48d3-8ce7-40a82f1fd35c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DerYCS", "//", "MatrixForm"}], ";"}]], "Input",
 CellChangeTimes->{{3.8208426068865557`*^9, 3.820842610930325*^9}, 
   3.820842712123013*^9, 3.8208430038848763`*^9, 3.8208431036732473`*^9},
 CellLabel->
  "In[298]:=",ExpressionUUID->"ebbb8d3b-6a3d-4efa-9f8c-bed268e1e4af"],

Cell[BoxData[
 RowBox[{
  RowBox[{"XList", "=", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Quotient", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "-", "1"}], ")"}], ",", 
            RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
        "\[LessEqual]", 
        RowBox[{"Nx", "/", "2"}]}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", 
           RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], ",", 
       RowBox[{"Nx", "-", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Quotient", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "-", "1"}], ")"}], ",", 
            RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8210708284266977`*^9, 3.821070855173584*^9}},
 CellLabel->
  "In[299]:=",ExpressionUUID->"9d821f25-b47c-49df-8ecc-96d03ba0b8eb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DerXCSList", "=", 
   RowBox[{"<|", "|>"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"AssociateTo", "[", 
      RowBox[{"DerXCSList", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"Quotient", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}], ",", 
                   RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
               "+", "1", "+", "Nx"}], ",", "Nx"}], "]"}], "*", "Nx", "*", 
            "Nx"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Quotient", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
              "Nx"}], "]"}], "*", "Nx"}], " ", "+", " ", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "+", 
           "1"}]}], "}"}], "\[Rule]", 
        RowBox[{
         RowBox[{"+", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "a"}], ")"}]}]}]}], "]"}], ";", 
     RowBox[{"AssociateTo", "[", 
      RowBox[{"DerXCSList", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"Quotient", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}], ",", 
                   RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
               "-", "1", "+", "Nx"}], ",", "Nx"}], "]"}], "*", "Nx", "*", 
            "Nx"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Quotient", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
              "Nx"}], "]"}], "*", "Nx"}], " ", "+", " ", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "+", 
           "1"}]}], "}"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "a"}], ")"}]}]}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}], ";"}]}], "Input",\

 CellChangeTimes->{{3.820842287154656*^9, 3.820842296890594*^9}, {
  3.8208425222627563`*^9, 3.820842524324877*^9}, {3.820842722394055*^9, 
  3.820842731970764*^9}, {3.820842970243577*^9, 3.82084300460883*^9}, {
  3.820843103917246*^9, 3.8208431043798323`*^9}, {3.820843240313671*^9, 
  3.820843240685151*^9}},
 CellLabel->
  "In[300]:=",ExpressionUUID->"c556dbc4-6e31-4117-9348-5412eb4bd1eb"],

Cell[BoxData[
 RowBox[{"DerXCS", "=", 
  RowBox[{"SparseArray", "[", 
   RowBox[{"Normal", "[", "DerXCSList", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.820842328394577*^9, 3.820842330435823*^9}, {
  3.8208430052343197`*^9, 3.8208430058140287`*^9}, {3.820843104599579*^9, 
  3.820843105189723*^9}},
 CellLabel->
  "In[302]:=",ExpressionUUID->"6f50aae5-7adf-496e-8fe9-bc5923ec99bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DerXCS", "//", "MatrixForm"}], ";"}]], "Input",
 CellChangeTimes->{{3.820842744495083*^9, 3.820842776528048*^9}, 
   3.820843006913146*^9, 3.820843106376398*^9},
 CellLabel->
  "In[303]:=",ExpressionUUID->"0ac7beeb-5719-44a1-9fc8-f84d9a9e01d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DerXCS", ".", "XList"}], ";"}]], "Input",
 CellChangeTimes->{{3.821070881010345*^9, 3.8210708956306667`*^9}},
 CellLabel->
  "In[304]:=",ExpressionUUID->"acaedeeb-3163-416f-94b1-62b7d3bae89e"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Defining two point sources, one where the distance along z equals the \
wrap around distance over the boundary at {Nx/2,Nx/2,Nx/4} and \
{Nx/2,Nx/2,3Nx/4} and one where it does not {Nx/2,Nx/2,Nx/4+2} and \
{Nx/2,Nx/2,3Nx/4-2}\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}, {
   3.82064829047336*^9, 3.82064836240062*^9}, {3.8206518631736383`*^9, 
   3.820651882655715*^9}, {3.820658224460897*^9, 3.8206582280320053`*^9}, {
   3.820721194972314*^9, 3.820721241804978*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[305]:=",ExpressionUUID->"4f0e7815-6bbc-48bd-81bc-429139cd1f61"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RHSCSSymCSTab", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", 
           RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", "Nx"}], 
        "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
       "\[IndentingNewLine]", " ", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"0.5", "*", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"Quotient", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"i", "-", "1"}], ")"}], ",", 
                  RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
              "\[Equal]", 
              RowBox[{"Nx", "/", "2"}]}], "&&", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"Quotient", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
                "Nx"}], "]"}], "\[Equal]", 
              RowBox[{"Nx", "/", "2"}]}], "&&", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], 
              "\[Equal]", 
              RowBox[{"Nx", "/", "4"}]}]}], ",", 
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}]}], 
        "\[IndentingNewLine]", "   ", "+", " ", 
        RowBox[{"0.25", "*", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"Quotient", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"i", "-", "1"}], ")"}], ",", 
                 RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
             "\[Equal]", 
             RowBox[{"Nx", "/", "2"}]}], "&&", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"Quotient", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
               "Nx"}], "]"}], "\[Equal]", 
             RowBox[{"Nx", "/", "2"}]}], "&&", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], 
              "\[Equal]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Nx", "/", "4"}], "+", "1"}], ")"}]}], ")"}]}], ",", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
        "\[IndentingNewLine]", "   ", "+", "  ", 
        RowBox[{"0.25", "*", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"Quotient", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"i", "-", "1"}], ")"}], ",", 
                 RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
             "\[Equal]", 
             RowBox[{"Nx", "/", "2"}]}], "&&", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"Quotient", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
               "Nx"}], "]"}], "\[Equal]", 
             RowBox[{"Nx", "/", "2"}]}], "&&", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], 
              "\[Equal]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Nx", "/", "4"}], "-", "1"}], ")"}]}], ")"}]}], ",", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
        "\[IndentingNewLine]", "   ", "+", "  ", 
        RowBox[{"0.25", "*", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"Quotient", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"i", "-", "1"}], ")"}], ",", 
                 RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
             "\[Equal]", 
             RowBox[{"Nx", "/", "2"}]}], "&&", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"Quotient", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
               "Nx"}], "]"}], "\[Equal]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}]}], "&&", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], 
             "\[Equal]", 
             RowBox[{"Nx", "/", "4"}]}]}], ",", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
        "\[IndentingNewLine]", "   ", "+", " ", 
        RowBox[{"0.25", "*", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"Quotient", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"i", "-", "1"}], ")"}], ",", 
                 RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
             "\[Equal]", 
             RowBox[{"Nx", "/", "2"}]}], "&&", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"Quotient", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
               "Nx"}], "]"}], "\[Equal]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Nx", "/", "2"}], "-", "1"}], ")"}]}], "&&", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], 
             "\[Equal]", 
             RowBox[{"Nx", "/", "4"}]}]}], ",", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
        "\[IndentingNewLine]", "   ", "+", "  ", 
        RowBox[{"0.25", "*", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"Quotient", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"i", "-", "1"}], ")"}], ",", 
                  RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
              "\[Equal]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}]}], ")"}], "&&", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"Quotient", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
               "Nx"}], "]"}], "\[Equal]", 
             RowBox[{"Nx", "/", "2"}]}], "&&", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], 
             "\[Equal]", 
             RowBox[{"Nx", "/", "4"}]}]}], ",", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
        "\[IndentingNewLine]", "   ", "+", " ", 
        RowBox[{"0.25", "*", " ", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"Quotient", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"i", "-", "1"}], ")"}], ",", 
                  RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
              "\[Equal]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Nx", "/", "2"}], "-", "1"}], ")"}]}], ")"}], "&&", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"Quotient", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
               "Nx"}], "]"}], "\[Equal]", 
             RowBox[{"Nx", "/", "2"}]}], "&&", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], 
             "\[Equal]", 
             RowBox[{"Nx", "/", "4"}]}]}], ",", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
        "\[IndentingNewLine]", " ", "-", 
        RowBox[{"0.5", "*", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"Quotient", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"i", "-", "1"}], ")"}], ",", 
                 RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
             "\[Equal]", 
             RowBox[{"Nx", "/", "2"}]}], "&&", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"Quotient", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
               "Nx"}], "]"}], "\[Equal]", 
             RowBox[{"Nx", "/", "2"}]}], "&&", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], 
             "\[Equal]", 
             RowBox[{"3", "*", 
              RowBox[{"Nx", "/", "4"}]}]}]}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", 
            RowBox[{"(", 
             RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
        "\[IndentingNewLine]", "   ", "+", "  ", 
        RowBox[{"0.25", "*", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"Quotient", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"i", "-", "1"}], ")"}], ",", 
                 RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
             "\[Equal]", 
             RowBox[{"Nx", "/", "2"}]}], "&&", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"Quotient", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
               "Nx"}], "]"}], "\[Equal]", 
             RowBox[{"Nx", "/", "2"}]}], "&&", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], 
              "\[Equal]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", "*", 
                 RowBox[{"Nx", "/", "4"}]}], "+", "1"}], ")"}]}], ")"}]}], 
           ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", 
            RowBox[{"(", 
             RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
        "\[IndentingNewLine]", "   ", "+", "  ", 
        RowBox[{"0.25", "*", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"Quotient", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"i", "-", "1"}], ")"}], ",", 
                 RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
             "\[Equal]", 
             RowBox[{"Nx", "/", "2"}]}], "&&", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"Quotient", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
               "Nx"}], "]"}], "\[Equal]", 
             RowBox[{"Nx", "/", "2"}]}], "&&", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], 
              "\[Equal]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", "*", 
                 RowBox[{"Nx", "/", "4"}]}], "-", "1"}], ")"}]}], ")"}]}], 
           ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", 
            RowBox[{"(", 
             RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
        "\[IndentingNewLine]", "   ", "+", "  ", 
        RowBox[{"0.25", "*", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"Quotient", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"i", "-", "1"}], ")"}], ",", 
                 RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
             "\[Equal]", 
             RowBox[{"Nx", "/", "2"}]}], "&&", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"Quotient", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
               "Nx"}], "]"}], "\[Equal]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}]}], "&&", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], 
             "\[Equal]", 
             RowBox[{"3", "*", 
              RowBox[{"Nx", "/", "4"}]}]}]}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", 
            RowBox[{"(", 
             RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
        "\[IndentingNewLine]", "   ", "+", "  ", 
        RowBox[{"0.25", "*", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"Quotient", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"i", "-", "1"}], ")"}], ",", 
                 RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
             "\[Equal]", 
             RowBox[{"Nx", "/", "2"}]}], "&&", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"Quotient", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
               "Nx"}], "]"}], "\[Equal]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Nx", "/", "2"}], "-", "1"}], ")"}]}], "&&", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], 
             "\[Equal]", 
             RowBox[{"3", "*", 
              RowBox[{"Nx", "/", "4"}]}]}]}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", 
            RowBox[{"(", 
             RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
        "\[IndentingNewLine]", "   ", "+", "  ", 
        RowBox[{"0.25", "*", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"Quotient", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"i", "-", "1"}], ")"}], ",", 
                  RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
              "\[Equal]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}]}], ")"}], "&&", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"Quotient", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
               "Nx"}], "]"}], "\[Equal]", 
             RowBox[{"Nx", "/", "2"}]}], "&&", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], 
             "\[Equal]", 
             RowBox[{"3", "*", 
              RowBox[{"Nx", "/", "4"}]}]}]}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", 
            RowBox[{"(", 
             RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
        "\[IndentingNewLine]", "   ", "+", "  ", 
        RowBox[{"0.25", "*", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"Quotient", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"i", "-", "1"}], ")"}], ",", 
                  RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
              "\[Equal]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Nx", "/", "2"}], "-", "1"}], ")"}]}], ")"}], "&&", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"Quotient", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
               "Nx"}], "]"}], "\[Equal]", 
             RowBox[{"Nx", "/", "2"}]}], "&&", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], 
             "\[Equal]", 
             RowBox[{"3", "*", 
              RowBox[{"Nx", "/", "4"}]}]}]}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", 
            RowBox[{"(", 
             RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}]}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.820837571877685*^9, 3.820837619201625*^9}, 
   3.820837772217351*^9, {3.821071876285396*^9, 3.8210718785803747`*^9}},
 CellLabel->
  "In[306]:=",ExpressionUUID->"35875151-e0c5-4a45-9673-4bd38c7646cb"],

Cell[BoxData[
 RowBox[{"ListDensityPlot3D", "[", 
  RowBox[{
   RowBox[{"Abs", "[", "RHSCSSymCSTab", "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "100"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.82083763034569*^9, 3.820837738430043*^9}, {
  3.820837812908431*^9, 3.8208378325751247`*^9}},
 CellLabel->
  "In[307]:=",ExpressionUUID->"a9cb618e-e332-471d-b2b0-3f424ac20f2c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RHSCSSymCS", "=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "0.5"}], "*", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", 
               RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
           "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
             "Nx"}], "]"}], "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
           
           RowBox[{"Nx", "/", "4"}]}]}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
      "\[IndentingNewLine]", "   ", "+", " ", 
      RowBox[{"0.25", "*", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", 
               RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
           "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
             "Nx"}], "]"}], "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Nx", "/", "4"}], "+", "1"}], ")"}]}], ")"}]}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
      "\[IndentingNewLine]", "   ", "+", "  ", 
      RowBox[{"0.25", "*", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", 
               RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
           "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
             "Nx"}], "]"}], "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Nx", "/", "4"}], "-", "1"}], ")"}]}], ")"}]}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
      "\[IndentingNewLine]", "   ", "+", "  ", 
      RowBox[{"0.25", "*", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", 
               RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
           "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
             "Nx"}], "]"}], "\[Equal]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
           
           RowBox[{"Nx", "/", "4"}]}]}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
      "\[IndentingNewLine]", "   ", "+", " ", 
      RowBox[{"0.25", "*", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", 
               RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
           "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
             "Nx"}], "]"}], "\[Equal]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Nx", "/", "2"}], "-", "1"}], ")"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
           
           RowBox[{"Nx", "/", "4"}]}]}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
      "\[IndentingNewLine]", "   ", "+", "  ", 
      RowBox[{"0.25", "*", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Quotient", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", 
                RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
            "\[Equal]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}]}], ")"}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
             "Nx"}], "]"}], "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
           
           RowBox[{"Nx", "/", "4"}]}]}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
      "\[IndentingNewLine]", "   ", "+", " ", 
      RowBox[{"0.25", "*", " ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Quotient", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", 
                RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
            "\[Equal]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], "-", "1"}], ")"}]}], ")"}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
             "Nx"}], "]"}], "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
           
           RowBox[{"Nx", "/", "4"}]}]}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
      "\[IndentingNewLine]", " ", "-", 
      RowBox[{"0.5", "*", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", 
               RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
           "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
             "Nx"}], "]"}], "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
           
           RowBox[{"3", "*", 
            RowBox[{"Nx", "/", "4"}]}]}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
      "\[IndentingNewLine]", "   ", "+", "  ", 
      RowBox[{"0.25", "*", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", 
               RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
           "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
             "Nx"}], "]"}], "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", "*", 
               RowBox[{"Nx", "/", "4"}]}], "+", "1"}], ")"}]}], ")"}]}], ",", 
         
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
      "\[IndentingNewLine]", "   ", "+", "  ", 
      RowBox[{"0.25", "*", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", 
               RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
           "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
             "Nx"}], "]"}], "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", "*", 
               RowBox[{"Nx", "/", "4"}]}], "-", "1"}], ")"}]}], ")"}]}], ",", 
         
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
      "\[IndentingNewLine]", "   ", "+", "  ", 
      RowBox[{"0.25", "*", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", 
               RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
           "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
             "Nx"}], "]"}], "\[Equal]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
           
           RowBox[{"3", "*", 
            RowBox[{"Nx", "/", "4"}]}]}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
      "\[IndentingNewLine]", "   ", "+", "  ", 
      RowBox[{"0.25", "*", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", 
               RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
           "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
             "Nx"}], "]"}], "\[Equal]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Nx", "/", "2"}], "-", "1"}], ")"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
           
           RowBox[{"3", "*", 
            RowBox[{"Nx", "/", "4"}]}]}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
      "\[IndentingNewLine]", "   ", "+", "  ", 
      RowBox[{"0.25", "*", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Quotient", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", 
                RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
            "\[Equal]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}]}], ")"}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
             "Nx"}], "]"}], "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
           
           RowBox[{"3", "*", 
            RowBox[{"Nx", "/", "4"}]}]}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
      "\[IndentingNewLine]", "   ", "+", "  ", 
      RowBox[{"0.25", "*", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Quotient", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", 
                RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
            "\[Equal]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], "-", "1"}], ")"}]}], ")"}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
             "Nx"}], "]"}], "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
           
           RowBox[{"3", "*", 
            RowBox[{"Nx", "/", "4"}]}]}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.819726700532943*^9, {3.819727919798285*^9, 3.81972793380689*^9}, {
   3.819979072621275*^9, 3.819979075472808*^9}, {3.81997910555442*^9, 
   3.819979117148993*^9}, {3.8200489484735327`*^9, 3.820048959687532*^9}, {
   3.820049030902042*^9, 3.820049038159809*^9}, {3.820648593052659*^9, 
   3.820648593847047*^9}, 3.820648659718495*^9, {3.82065652007417*^9, 
   3.820656553242285*^9}, {3.82072126725279*^9, 3.820721298134502*^9}, {
   3.820722129975234*^9, 3.8207221306847277`*^9}, {3.820723302227005*^9, 
   3.820723303664494*^9}, {3.820738809724074*^9, 3.820738835447654*^9}, {
   3.820738992153605*^9, 3.82073899528673*^9}, {3.820754252360078*^9, 
   3.82075425830754*^9}, {3.820754384128282*^9, 3.820754405412776*^9}, {
   3.8207547224845343`*^9, 3.820754730707662*^9}, {3.820820013222137*^9, 
   3.8208200160036592`*^9}, {3.820821288789319*^9, 3.8208212903177843`*^9}, {
   3.820821404827736*^9, 3.820821406315386*^9}, {3.820824006429438*^9, 
   3.820824027332177*^9}, {3.821071879489471*^9, 3.82107188216462*^9}},
 CellLabel->
  "In[308]:=",ExpressionUUID->"e35d49c4-5e04-4012-ad9c-fb813758c9d7"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListPointPlot3D", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"Partition", "[", 
       RowBox[{
        RowBox[{"RHSCSSymCS", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], 
           ";;", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", 
            "Nx"}]}], "]"}], "]"}], ",", "Nx"}], "]"}], "]"}], ",", " ", 
     RowBox[{"DataRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"{", 
     RowBox[{"Red", ",", 
      RowBox[{"Opacity", "[", ".5", "]"}], ",", 
      RowBox[{"Sphere", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Nx", "/", "2"}], ",", 
          RowBox[{"Nx", "/", "4"}], ",", "0"}], "}"}], ",", "0.01"}], "]"}]}],
      "}"}], "]"}], ",", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"{", 
     RowBox[{"Green", ",", 
      RowBox[{"Opacity", "[", ".5", "]"}], ",", 
      RowBox[{"Sphere", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Nx", "/", "2"}], ",", 
          RowBox[{"3", 
           RowBox[{"Nx", "/", "4"}]}], ",", "0"}], "}"}], ",", "0.01"}], 
       "]"}]}], "}"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8207544376254253`*^9, 3.820754449665485*^9}, {
  3.8207545603515263`*^9, 3.820754569608674*^9}, {3.820754623840321*^9, 
  3.820754624293687*^9}, {3.8207546967291813`*^9, 3.8207546996926003`*^9}, {
  3.820754750611258*^9, 3.8207547610262613`*^9}, {3.82082002976822*^9, 
  3.820820058708053*^9}, {3.820824313855452*^9, 3.820824315706229*^9}},
 CellLabel->
  "In[309]:=",ExpressionUUID->"d80503c7-7c71-4db6-9646-05989d754e47"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RHSCSUnSymCS", "=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "0.5"}], "*", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", 
               RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
           "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
             "Nx"}], "]"}], "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
           
           RowBox[{
            RowBox[{"Nx", "/", "4"}], "+", "2"}]}]}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
      "\[IndentingNewLine]", "   ", "+", "  ", 
      RowBox[{"0.25", "*", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", 
               RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
           "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
             "Nx"}], "]"}], "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Nx", "/", "4"}], "+", "2", "+", "1"}], ")"}]}], 
           ")"}]}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
      "\[IndentingNewLine]", "   ", "+", "  ", 
      RowBox[{"0.25", "*", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", 
               RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
           "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
             "Nx"}], "]"}], "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Nx", "/", "4"}], "+", "2", "-", "1"}], ")"}]}], 
           ")"}]}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
      "\[IndentingNewLine]", "   ", "+", "  ", 
      RowBox[{"0.25", "*", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", 
               RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
           "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
             "Nx"}], "]"}], "\[Equal]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
           
           RowBox[{
            RowBox[{"Nx", "/", "4"}], "+", "2"}]}]}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
      "\[IndentingNewLine]", "   ", "+", "  ", 
      RowBox[{"0.25", "*", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", 
               RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
           "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
             "Nx"}], "]"}], "\[Equal]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Nx", "/", "2"}], "-", "1"}], ")"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
           
           RowBox[{
            RowBox[{"Nx", "/", "4"}], "+", "2"}]}]}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
      "\[IndentingNewLine]", "   ", "+", " ", 
      RowBox[{"0.25", "*", " ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Quotient", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", 
                RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
            "\[Equal]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}]}], ")"}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
             "Nx"}], "]"}], "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
           
           RowBox[{
            RowBox[{"Nx", "/", "4"}], "+", "2"}]}]}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
      "\[IndentingNewLine]", "   ", "+", " ", 
      RowBox[{"0.25", "*", " ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Quotient", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", 
                RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
            "\[Equal]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], "-", "1"}], ")"}]}], ")"}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
             "Nx"}], "]"}], "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
           
           RowBox[{
            RowBox[{"Nx", "/", "4"}], "+", "2"}]}]}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
      "\[IndentingNewLine]", " ", "-", 
      RowBox[{"0.5", "*", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", 
               RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
           "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
             "Nx"}], "]"}], "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
           
           RowBox[{
            RowBox[{"3", "*", 
             RowBox[{"Nx", "/", "4"}]}], "-", "2"}]}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
      "\[IndentingNewLine]", "   ", "+", "  ", 
      RowBox[{"0.25", "*", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", 
               RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
           "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
             "Nx"}], "]"}], "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", "*", 
               RowBox[{"Nx", "/", "4"}]}], "-", "2", "+", "1"}], ")"}]}], 
           ")"}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
      "\[IndentingNewLine]", "   ", "+", "  ", 
      RowBox[{"0.25", "*", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", 
               RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
           "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
             "Nx"}], "]"}], "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", "*", 
               RowBox[{"Nx", "/", "4"}]}], "-", "2", "-", "1"}], ")"}]}], 
           ")"}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
      "\[IndentingNewLine]", "   ", "+", "  ", 
      RowBox[{"0.25", "*", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", 
               RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
           "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
             "Nx"}], "]"}], "\[Equal]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
           
           RowBox[{
            RowBox[{"3", "*", 
             RowBox[{"Nx", "/", "4"}]}], "-", "2"}]}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
      "\[IndentingNewLine]", "   ", "+", " ", 
      RowBox[{"0.25", "*", " ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", 
               RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
           "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
             "Nx"}], "]"}], "\[Equal]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Nx", "/", "2"}], "-", "1"}], ")"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
           
           RowBox[{
            RowBox[{"3", "*", 
             RowBox[{"Nx", "/", "4"}]}], "-", "2"}]}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
      "\[IndentingNewLine]", "   ", "+", "  ", 
      RowBox[{"0.25", "*", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Quotient", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", 
                RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
            "\[Equal]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}]}], ")"}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
             "Nx"}], "]"}], "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
           
           RowBox[{
            RowBox[{"3", "*", 
             RowBox[{"Nx", "/", "4"}]}], "-", "2"}]}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}], 
      "\[IndentingNewLine]", "   ", "+", "  ", 
      RowBox[{"0.25", "*", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Quotient", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], ",", 
                RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
            "\[Equal]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], "-", "1"}], ")"}]}], ")"}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Quotient", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
             "Nx"}], "]"}], "\[Equal]", 
           RowBox[{"Nx", "/", "2"}]}], "&&", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
           
           RowBox[{
            RowBox[{"3", "*", 
             RowBox[{"Nx", "/", "4"}]}], "-", "2"}]}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", "3"}], ")"}]}], ",", "0"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.820721274644499*^9, 3.820721300878023*^9}, {
  3.820722132097782*^9, 3.8207221324282227`*^9}, {3.820723305083973*^9, 
  3.820723305656571*^9}, {3.8207388507287817`*^9, 3.820738907082008*^9}, {
  3.820738987519452*^9, 3.820738999385157*^9}, {3.820754776332803*^9, 
  3.8207547765581703`*^9}, {3.820820016223063*^9, 3.820820019898718*^9}, {
  3.820824047692342*^9, 3.820824061078705*^9}, {3.8210718823702583`*^9, 
  3.821071887218142*^9}},
 CellLabel->
  "In[310]:=",ExpressionUUID->"6d61c5d9-3662-42e7-89fa-1ceeff90c109"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListPointPlot3D", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"Partition", "[", 
       RowBox[{
        RowBox[{"RHSCSUnSymCS", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], 
           ";;", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", 
            "Nx"}]}], "]"}], "]"}], ",", "Nx"}], "]"}], "]"}], ",", " ", 
     RowBox[{"DataRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"{", 
     RowBox[{"Red", ",", 
      RowBox[{"Opacity", "[", ".5", "]"}], ",", 
      RowBox[{"Sphere", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Nx", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"Nx", "/", "4"}], "+", "2"}], ",", "0"}], "}"}], ",", 
        "0.1"}], "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"{", 
     RowBox[{"Green", ",", 
      RowBox[{"Opacity", "[", ".5", "]"}], ",", 
      RowBox[{"Sphere", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Nx", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"3", 
            RowBox[{"Nx", "/", "4"}]}], "-", "2"}], ",", "0"}], "}"}], ",", 
        "0.1"}], "]"}]}], "}"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.820754706813326*^9, {3.820754781530181*^9, 3.820754789054756*^9}, {
   3.8208200661232*^9, 3.820820068326582*^9}},
 CellLabel->
  "In[311]:=",ExpressionUUID->"fffd748a-dc12-41e2-899c-5833a58d5d06"],

Cell[BoxData[
 RowBox[{"SourcePositionSymCS", "=", 
  RowBox[{"Position", "[", 
   RowBox[{"RHSCSSymCS", ",", 
    RowBox[{"Alternatives", "@@", 
     RowBox[{"Select", "[", 
      RowBox[{"RHSCSSymCS", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Abs", "[", "#", "]"}], "\[Equal]", 
         RowBox[{"0.5", "/", 
          RowBox[{"(", 
           RowBox[{"4", "Pi", "*", 
            RowBox[{"a", "^", "3"}]}], ")"}]}]}], "&"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.82073989663282*^9, 3.8207399091705723`*^9}, {
   3.820753895074588*^9, 3.8207539141214647`*^9}, {3.820754825069151*^9, 
   3.8207548855702047`*^9}, 3.820820082808752*^9, {3.820837969339768*^9, 
   3.820837978354945*^9}},
 CellLabel->
  "In[312]:=",ExpressionUUID->"2adb63c7-02d8-44df-90f2-17fb4eb0938a"],

Cell[BoxData[
 RowBox[{"SourcePositionUnSymCS", "=", 
  RowBox[{"Position", "[", 
   RowBox[{"RHSCSUnSymCS", ",", 
    RowBox[{"Alternatives", "@@", 
     RowBox[{"Select", "[", 
      RowBox[{"RHSCSUnSymCS", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Abs", "[", "#", "]"}], "\[Equal]", 
         RowBox[{"0.5", "/", 
          RowBox[{"(", 
           RowBox[{"4", "Pi", "*", 
            RowBox[{"a", "^", "3"}]}], ")"}]}]}], "&"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.82073989663282*^9, 3.8207399091705723`*^9}, {
   3.820753895074588*^9, 3.82075391799971*^9}, {3.820754826767712*^9, 
   3.820754887746443*^9}, 3.820820084629109*^9, {3.820837973351454*^9, 
   3.820837976077368*^9}},
 CellLabel->
  "In[313]:=",ExpressionUUID->"57462764-f825-4a1d-81d2-f8a4ce8fd507"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Setting up the system of equations to solve and determining the \
solution iteratively.\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}, {
   3.82064829047336*^9, 3.82064836240062*^9}, {3.820648624900654*^9, 
   3.82064863806737*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[314]:=",ExpressionUUID->"8cab4f64-c7bc-4edf-b615-2673c6ecb728"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EqnsGaussSymCS", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DerXCS", ".", "varsExCS"}], "+", 
      RowBox[{"DerYCS", ".", "varsEyCS"}], "+", 
      RowBox[{"DerZCS", ".", "varsEzCS"}]}], ")"}], "-", "RHSCSSymCS"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.8192817090432577`*^9, {3.819282395884904*^9, 3.81928240890034*^9}, 
   3.819282806849036*^9, {3.819282931751425*^9, 3.819282941335341*^9}, {
   3.819283016145076*^9, 3.8192830176112757`*^9}, 3.8192830605068913`*^9, 
   3.819283757828486*^9, {3.819726707931903*^9, 3.8197267137295113`*^9}, {
   3.8206486421663723`*^9, 3.8206486620681877`*^9}, {3.8206518993250027`*^9, 
   3.820651910351116*^9}, {3.820721286398035*^9, 3.820721305836403*^9}, {
   3.820722557453821*^9, 3.8207225709680233`*^9}, {3.8207233106693153`*^9, 
   3.820723315435999*^9}, {3.820738923693959*^9, 3.82073892468307*^9}, {
   3.820738958759265*^9, 3.820738983902589*^9}},
 CellLabel->
  "In[315]:=",ExpressionUUID->"7215ede3-a11c-48dc-b87d-c77ff396b62c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EqnsGaussUnSymCS", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DerXCS", ".", "varsExCS"}], "+", 
      RowBox[{"DerYCS", ".", "varsEyCS"}], "+", 
      RowBox[{"DerZCS", ".", "varsEzCS"}]}], ")"}], "-", "RHSCSUnSymCS"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.820721291812647*^9, 3.8207213087407227`*^9}, {
  3.8207225591810913`*^9, 3.8207226090104017`*^9}, {3.820723312820142*^9, 
  3.8207233178199053`*^9}, {3.8207389726660852`*^9, 3.820738984978348*^9}},
 CellLabel->
  "In[316]:=",ExpressionUUID->"9fe41ace-01eb-4320-ba09-99f5978aae13"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SolutionQAntiQEFieldSymCS", "=", 
   RowBox[{
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"Mean", "[", 
       RowBox[{"EqnsGaussSymCS", "^", "2"}], "]"}], ",", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{"varsExCS", ",", "varsEyCS", ",", "varsEzCS"}], "]"}], ",", 
         "0"}], "}"}], "]"}], ",", 
      RowBox[{"AccuracyGoal", "\[Rule]", "20"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "1"}]}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8197274571897907`*^9, 3.819727467681149*^9}, {
   3.8206486734772177`*^9, 3.8206487083234997`*^9}, {3.820651913157077*^9, 
   3.820651919509342*^9}, {3.820721312904867*^9, 3.820721323581299*^9}, {
   3.820722613096459*^9, 3.820722635204833*^9}, {3.820723322418219*^9, 
   3.8207233238844347`*^9}, {3.8208378897502937`*^9, 3.82083791616885*^9}, 
   3.820943685747356*^9},
 CellLabel->
  "In[317]:=",ExpressionUUID->"5296c769-7c95-471a-84ae-e47af77d4d31"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SolutionQAntiQEFieldUnSymCS", "=", 
   RowBox[{
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"Mean", "[", 
       RowBox[{"EqnsGaussUnSymCS", "^", "2"}], "]"}], ",", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{"varsExCS", ",", "varsEyCS", ",", "varsEzCS"}], "]"}], ",", 
         "0"}], "}"}], "]"}], ",", 
      RowBox[{"AccuracyGoal", "\[Rule]", "20"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "18"}]}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.820721318947104*^9, 3.8207213265073977`*^9}, {
  3.820722614514227*^9, 3.820722636881817*^9}, {3.8207233242085667`*^9, 
  3.8207233249176407`*^9}, {3.8209435844571733`*^9, 3.82094359188867*^9}},
 CellLabel->
  "In[318]:=",ExpressionUUID->"59a6a417-d0a5-4fa2-8a69-414ff2602948"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiscreteQAntiQEFieldSymCS", "=", 
   RowBox[{
    RowBox[{"MapThread", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#1", ",", 
         RowBox[{"{", 
          RowBox[{"#2", ",", "#3", ",", "#4"}], "}"}]}], "}"}], "&"}], ",", 
      RowBox[{"{", 
       RowBox[{"coord", ",", "varsExCS", ",", "varsEyCS", ",", "varsEzCS"}], 
       "}"}]}], "]"}], "/.", 
    RowBox[{"Dispatch", "[", "SolutionQAntiQEFieldSymCS", "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.81928336321871*^9, 3.8192833739648952`*^9}, {
  3.819283560248817*^9, 3.819283584369244*^9}, {3.819283653464366*^9, 
  3.819283725847721*^9}, {3.819283760461567*^9, 3.819283760933649*^9}, {
  3.819287908435766*^9, 3.819287908738737*^9}, {3.8197267192192507`*^9, 
  3.819726725177636*^9}, {3.819726905701826*^9, 3.819726911279809*^9}, {
  3.819726963340328*^9, 3.819726963528493*^9}, {3.8197274668592*^9, 
  3.819727476044385*^9}, {3.8202329153255987`*^9, 3.820232919154896*^9}, {
  3.8206487038051977`*^9, 3.820648725296528*^9}, {3.8206519206143017`*^9, 
  3.8206519269840517`*^9}, {3.820721338457531*^9, 3.8207213466738586`*^9}, {
  3.820722615783862*^9, 3.820722638803812*^9}, {3.820723325096364*^9, 
  3.82072332578588*^9}},
 CellLabel->
  "In[319]:=",ExpressionUUID->"5797fca4-b144-4c55-a9d6-a6a1e354a0b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiscreteQAntiQEField2dSlicesSymCS", "=", 
   RowBox[{
    RowBox[{"MapThread", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"#3", ",", "#4"}], "}"}]}], "}"}], "&"}], ",", 
      RowBox[{"{", 
       RowBox[{"coord", ",", "varsExCS", ",", "varsEyCS", ",", "varsEzCS"}], 
       "}"}]}], "]"}], "/.", 
    RowBox[{"Dispatch", "[", "SolutionQAntiQEFieldSymCS", "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8206487970646667`*^9, 3.8206488133081408`*^9}, {
  3.820651929206862*^9, 3.820651937009747*^9}, {3.820721340607946*^9, 
  3.820721348549337*^9}, {3.820722617264468*^9, 3.820722640418219*^9}, {
  3.820723325951448*^9, 3.820723326630863*^9}},
 CellLabel->
  "In[320]:=",ExpressionUUID->"c93e39db-ebcc-4faf-8c6c-fe43a86e61ca"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"Length", "[", "SourcePositionSymCS", "]"}]}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{
    RowBox[{"DiscreteQAntiQEFieldSymCS", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"SourcePositionSymCS", "[", 
        RowBox[{"[", "j", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"DiscreteQAntiQEFieldSymCS", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"SourcePositionSymCS", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.8204698326167603`*^9, 3.820469900764863*^9}, {
   3.8204699437947683`*^9, 3.820469944145238*^9}, {3.8206472878009863`*^9, 
   3.8206472973883543`*^9}, {3.8207400122267723`*^9, 3.820740049419238*^9}, 
   3.820753540674028*^9, {3.820753938119506*^9, 3.8207539452689457`*^9}, {
   3.82075492590091*^9, 3.82075492816259*^9}},
 CellLabel->
  "In[321]:=",ExpressionUUID->"6ac01a4e-48d9-4eb1-b96e-b8dfeeb6cbb1"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"Length", "[", "SourcePositionSymCS", "]"}]}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{
    RowBox[{"DiscreteQAntiQEField2dSlicesSymCS", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"SourcePositionSymCS", "[", 
        RowBox[{"[", "j", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"DiscreteQAntiQEField2dSlicesSymCS", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"SourcePositionSymCS", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.820647318122272*^9, 3.8206473217607737`*^9}, {
   3.820647365345435*^9, 3.820647372595367*^9}, 3.820740017457676*^9, {
   3.8207400504008303`*^9, 3.820740057368285*^9}, {3.8207539467770357`*^9, 
   3.820753954047961*^9}, {3.82075492931301*^9, 3.8207549315658083`*^9}},
 CellLabel->
  "In[322]:=",ExpressionUUID->"4fec356a-f5b5-480d-a004-77499da827c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiscreteQAntiQEFieldUnSymCS", "=", 
   RowBox[{
    RowBox[{"MapThread", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#1", ",", 
         RowBox[{"{", 
          RowBox[{"#2", ",", "#3", ",", "#4"}], "}"}]}], "}"}], "&"}], ",", 
      RowBox[{"{", 
       RowBox[{"coord", ",", "varsExCS", ",", "varsEyCS", ",", "varsEzCS"}], 
       "}"}]}], "]"}], "/.", 
    RowBox[{"Dispatch", "[", "SolutionQAntiQEFieldUnSymCS", "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.81928336321871*^9, 3.8192833739648952`*^9}, {
  3.819283560248817*^9, 3.819283584369244*^9}, {3.819283653464366*^9, 
  3.819283725847721*^9}, {3.819283760461567*^9, 3.819283760933649*^9}, {
  3.819287908435766*^9, 3.819287908738737*^9}, {3.8197267192192507`*^9, 
  3.819726725177636*^9}, {3.819726905701826*^9, 3.819726911279809*^9}, {
  3.819726963340328*^9, 3.819726963528493*^9}, {3.8197274668592*^9, 
  3.819727476044385*^9}, {3.8202329153255987`*^9, 3.820232919154896*^9}, {
  3.8206487038051977`*^9, 3.820648725296528*^9}, {3.8206519206143017`*^9, 
  3.8206519269840517`*^9}, {3.820721338457531*^9, 3.82072135942756*^9}, {
  3.82072261841733*^9, 3.820722642252613*^9}, {3.820723326811488*^9, 
  3.820723327495838*^9}},
 CellLabel->
  "In[323]:=",ExpressionUUID->"cb03b84d-a098-40f0-9818-359bbe769d76"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiscreteQAntiQEField2dSlicesUnSymCS", "=", 
   RowBox[{
    RowBox[{"MapThread", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"#3", ",", "#4"}], "}"}]}], "}"}], "&"}], ",", 
      RowBox[{"{", 
       RowBox[{"coord", ",", "varsExCS", ",", "varsEyCS", ",", "varsEzCS"}], 
       "}"}]}], "]"}], "/.", 
    RowBox[{"Dispatch", "[", "SolutionQAntiQEFieldUnSymCS", "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8206487970646667`*^9, 3.8206488133081408`*^9}, {
  3.820651929206862*^9, 3.820651937009747*^9}, {3.820721340607946*^9, 
  3.8207213616225348`*^9}, {3.820722642853034*^9, 3.820722644617291*^9}, {
  3.8207233276793203`*^9, 3.8207233290018187`*^9}},
 CellLabel->
  "In[324]:=",ExpressionUUID->"b203b21e-8e04-40ed-9b90-c3aaeee97cdf"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"Length", "[", "SourcePositionUnSymCS", "]"}]}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{
    RowBox[{"DiscreteQAntiQEFieldUnSymCS", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"SourcePositionUnSymCS", "[", 
        RowBox[{"[", "j", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"DiscreteQAntiQEFieldUnSymCS", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"SourcePositionUnSymCS", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.8204698326167603`*^9, 3.820469900764863*^9}, {
   3.8204699437947683`*^9, 3.820469944145238*^9}, {3.8206472878009863`*^9, 
   3.8206472973883543`*^9}, {3.8207400122267723`*^9, 3.820740049419238*^9}, {
   3.820740163214279*^9, 3.820740171917412*^9}, 3.820753550663793*^9, {
   3.820753980234647*^9, 3.820753988190596*^9}, {3.820754936528348*^9, 
   3.8207549401166058`*^9}},
 CellLabel->
  "In[325]:=",ExpressionUUID->"3c4488ca-4242-4ac7-b727-0bab309fbdbc"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"Length", "[", "SourcePositionUnSymCS", "]"}]}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{
    RowBox[{"DiscreteQAntiQEField2dSlicesUnSymCS", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"SourcePositionUnSymCS", "[", 
        RowBox[{"[", "j", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"DiscreteQAntiQEField2dSlicesUnSymCS", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"SourcePositionUnSymCS", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.820647318122272*^9, 3.8206473217607737`*^9}, {
   3.820647365345435*^9, 3.820647372595367*^9}, 3.820740017457676*^9, {
   3.8207400504008303`*^9, 3.820740057368285*^9}, {3.82074017463334*^9, 
   3.8207401835490007`*^9}, {3.820753990330106*^9, 3.820753996936347*^9}, {
   3.820754940385273*^9, 3.820754942399963*^9}},
 CellLabel->
  "In[326]:=",ExpressionUUID->"909bab0f-ee47-4df8-94b3-927b2fce3857"],

Cell[BoxData[
 RowBox[{"GraphicsRow", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Show", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ListVectorPlot3D", "[", 
         RowBox[{"DiscreteQAntiQEFieldSymCS", ",", 
          RowBox[{"VectorPoints", "\[Rule]", "Fine"}], ",", 
          RowBox[{"DataRange", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{"Arrow", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{"Arrow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Mean", "[", "x", "]"}], ",", 
            RowBox[{
             RowBox[{"Mean", "[", "x", "]"}], "+", 
             RowBox[{"Last", "[", "x", "]"}], "-", 
             RowBox[{"First", "[", "x", "]"}]}]}], "}"}], "]"}]}]}], ",", 
       RowBox[{"Graphics3D", "[", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Sphere", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{"Nx", "/", "4"}]}], "}"}], ",", "0.5"}], "]"}]}], "}"}],
         "]"}], ",", 
       RowBox[{"Graphics3D", "[", 
        RowBox[{"{", 
         RowBox[{"Green", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Sphere", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{"3", 
               RowBox[{"Nx", "/", "4"}]}]}], "}"}], ",", "0.5"}], "]"}]}], 
         "}"}], "]"}]}], "]"}], ",", 
     RowBox[{"Show", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ListVectorPlot3D", "[", 
         RowBox[{"DiscreteQAntiQEFieldUnSymCS", ",", 
          RowBox[{"VectorPoints", "\[Rule]", "Fine"}], ",", 
          RowBox[{"DataRange", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{"Arrow", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{"Arrow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Mean", "[", "x", "]"}], ",", 
            RowBox[{
             RowBox[{"Mean", "[", "x", "]"}], "+", 
             RowBox[{"Last", "[", "x", "]"}], "-", 
             RowBox[{"First", "[", "x", "]"}]}]}], "}"}], "]"}]}]}], ",", 
       RowBox[{"Graphics3D", "[", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Sphere", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{
               RowBox[{"Nx", "/", "4"}], "+", "2"}]}], "}"}], ",", "0.5"}], 
           "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Graphics3D", "[", 
        RowBox[{"{", 
         RowBox[{"Green", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Sphere", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{
               RowBox[{"3", 
                RowBox[{"Nx", "/", "4"}]}], "-", "2"}]}], "}"}], ",", "0.5"}],
            "]"}]}], "}"}], "]"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1000", ",", "500"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.820468941380302*^9, 3.820468951600552*^9}, {
   3.8204690258168488`*^9, 3.820469040504105*^9}, {3.8204691608112907`*^9, 
   3.820469210741537*^9}, {3.820469532193757*^9, 3.820469554154758*^9}, {
   3.820469701515463*^9, 3.820469733163187*^9}, 3.8204700550803957`*^9, 
   3.8206473934130507`*^9, {3.820648834091467*^9, 3.820648834412908*^9}, {
   3.8206519388987703`*^9, 3.820651939193446*^9}, {3.8207213701162233`*^9, 
   3.8207214119210787`*^9}, {3.8207217743588533`*^9, 3.820721794982428*^9}, {
   3.820753607210253*^9, 3.820753639022827*^9}, {3.82075366987465*^9, 
   3.8207536752731524`*^9}, {3.820754082155753*^9, 3.8207540849395723`*^9}, {
   3.820754978610862*^9, 3.820754979449771*^9}},
 CellLabel->
  "In[327]:=",ExpressionUUID->"e4f65e3c-0635-4ebd-b467-c711515f78e3"],

Cell[BoxData[
 RowBox[{"GraphicsRow", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ListVectorPlot", "[", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"DiscreteQAntiQEField2dSlicesSymCS", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], 
           ";;", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", 
            "Nx"}]}], "]"}], "]"}], "]"}], ",", " ", 
       RowBox[{"DataRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
       RowBox[{"VectorMarkers", "\[Rule]", 
        RowBox[{"Placed", "[", 
         RowBox[{"\"\<Arrow\>\"", ",", "\"\<Start\>\""}], "]"}]}], ",", 
       RowBox[{"Prolog", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Green", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{"3", 
               RowBox[{"Nx", "/", "4"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}], ",", "Red", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{"Nx", "/", "4"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}]}], "}"}]}]}], "]"}], 
     ",", 
     RowBox[{"ListVectorPlot", "[", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"DiscreteQAntiQEField2dSlicesUnSymCS", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], 
           ";;", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", 
            "Nx"}]}], "]"}], "]"}], "]"}], ",", " ", 
       RowBox[{"DataRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
       RowBox[{"VectorMarkers", "\[Rule]", 
        RowBox[{"Placed", "[", 
         RowBox[{"\"\<Arrow\>\"", ",", "\"\<Start\>\""}], "]"}]}], ",", 
       RowBox[{"Prolog", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Green", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{
               RowBox[{"3", 
                RowBox[{"Nx", "/", "4"}]}], "-", "2"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}], ",", "Red", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{
               RowBox[{"Nx", "/", "4"}], "+", "2"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}]}], "}"}]}]}], 
      "]"}]}], "}"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1000", ",", "500"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.820749722507399*^9, 3.820749749808119*^9}, {
  3.820750605607503*^9, 3.820750605956222*^9}, {3.820751449744564*^9, 
  3.820751453017968*^9}, {3.82075291709158*^9, 3.820752964823048*^9}, {
  3.820754086080388*^9, 3.8207540881791058`*^9}, {3.8207549800324697`*^9, 
  3.820754980649653*^9}, {3.8207550799233437`*^9, 3.820755091764439*^9}, {
  3.8208213395587482`*^9, 3.820821343790084*^9}, {3.820821396777445*^9, 
  3.820821398144478*^9}},
 CellLabel->
  "In[328]:=",ExpressionUUID->"5668482c-658a-4746-bdd4-2e153c9be318"],

Cell[BoxData[
 RowBox[{"GraphicsRow", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ListStreamPlot", "[", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"DiscreteQAntiQEField2dSlicesSymCS", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], 
           ";;", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", 
            "Nx"}]}], "]"}], "]"}], "]"}], ",", " ", 
       RowBox[{"DataRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
       RowBox[{"VectorMarkers", "\[Rule]", 
        RowBox[{"Placed", "[", 
         RowBox[{"\"\<Arrow\>\"", ",", "\"\<Start\>\""}], "]"}]}], ",", 
       RowBox[{"Prolog", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Green", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{"3", 
               RowBox[{"Nx", "/", "4"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}], ",", "Red", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{"Nx", "/", "4"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}]}], "}"}]}]}], "]"}], 
     ",", 
     RowBox[{"ListStreamPlot", "[", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"DiscreteQAntiQEField2dSlicesUnSymCS", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], 
           ";;", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", 
            "Nx"}]}], "]"}], "]"}], "]"}], ",", " ", 
       RowBox[{"DataRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
       RowBox[{"VectorMarkers", "\[Rule]", 
        RowBox[{"Placed", "[", 
         RowBox[{"\"\<Arrow\>\"", ",", "\"\<Start\>\""}], "]"}]}], ",", 
       RowBox[{"Prolog", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Green", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{
               RowBox[{"3", 
                RowBox[{"Nx", "/", "4"}]}], "-", "2"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}], ",", "Red", ",", 
          RowBox[{"Opacity", "[", ".5", "]"}], ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Nx", "/", "2"}], ",", 
              RowBox[{
               RowBox[{"Nx", "/", "4"}], "+", "2"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}]}], "}"}]}]}], 
      "]"}]}], "}"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1000", ",", "500"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.82065470847822*^9, 3.820654709139289*^9}, {
  3.820721485798646*^9, 3.820721498990163*^9}, {3.820721810835096*^9, 
  3.820721817585*^9}, {3.820751497352234*^9, 3.820751502946773*^9}, {
  3.820752977580256*^9, 3.820752991256186*^9}, {3.820754089817583*^9, 
  3.820754091391768*^9}, {3.820754981177959*^9, 3.820754982374164*^9}, {
  3.820755101290196*^9, 3.820755114491082*^9}, {3.820821374673232*^9, 
  3.820821390621725*^9}},
 CellLabel->
  "In[329]:=",ExpressionUUID->"8074c6a7-48d2-4ac1-ac8f-90463321a387"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Comparison to the analytic solution in case of the unsymmetric \
positioning\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}, {
   3.82064829047336*^9, 3.82064836240062*^9}, {3.820648624900654*^9, 
   3.82064863806737*^9}, {3.8207208824080048`*^9, 3.820720889435479*^9}, {
   3.82072151293605*^9, 3.8207215180487003`*^9}, 3.8209430289619102`*^9},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[330]:=",ExpressionUUID->"1f20794c-c889-4c92-ab58-8a866e9f810f"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListVectorPlot", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{"DiscreteQAntiQEField2dSlicesA", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", "Nx"}]}], 
        "]"}], "]"}], "]"}], ",", " ", 
     RowBox[{"DataRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
     RowBox[{"VectorMarkers", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{"\"\<Arrow\>\"", ",", "\"\<Start\>\""}], "]"}]}], ",", 
     RowBox[{"VectorStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Opacity", "[", "0.5", "]"}], ",", "Orange"}], "}"}]}], ",", 
     RowBox[{"Prolog", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Green", ",", 
        RowBox[{"Opacity", "[", ".5", "]"}], ",", 
        RowBox[{"Disk", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Nx", "/", "2"}], ",", 
            RowBox[{
             RowBox[{"3", 
              RowBox[{"Nx", "/", "4"}]}], "-", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}], ",", "Red", ",", 
        RowBox[{"Opacity", "[", ".5", "]"}], ",", 
        RowBox[{"Disk", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Nx", "/", "2"}], ",", 
            RowBox[{
             RowBox[{"Nx", "/", "4"}], "+", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}]}], "}"}]}]}], "]"}], 
   ",", 
   RowBox[{"ListVectorPlot", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{"DiscreteQAntiQEField2dSlicesUnSymCS", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", "Nx"}]}], 
        "]"}], "]"}], "]"}], ",", " ", 
     RowBox[{"DataRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
     RowBox[{"VectorMarkers", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{"\"\<Arrow\>\"", ",", "\"\<Start\>\""}], "]"}]}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8206488628486*^9, 3.820648910465885*^9}, {
   3.820651986205975*^9, 3.820651986552883*^9}, {3.820657372090125*^9, 
   3.8206573829249153`*^9}, {3.820721881507469*^9, 3.82072189007777*^9}, {
   3.820751575513898*^9, 3.820751580162074*^9}, {3.820753008788556*^9, 
   3.8207530473244953`*^9}, {3.820754160952148*^9, 3.8207541613969*^9}, 
   3.820755146384016*^9, 3.820942477693377*^9, {3.820942613483654*^9, 
   3.8209426188213*^9}},
 CellLabel->
  "In[331]:=",ExpressionUUID->"e02863df-b239-4b4e-94b3-fd6a12307cc4"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListStreamPlot", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{"DiscreteQAntiQEField2dSlicesA", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", "Nx"}]}], 
        "]"}], "]"}], "]"}], ",", " ", 
     RowBox[{"DataRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
     RowBox[{"VectorMarkers", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{"\"\<Arrow\>\"", ",", "\"\<Start\>\""}], "]"}]}], ",", 
     RowBox[{"StreamStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Opacity", "[", "0.2", "]"}], ",", "Orange"}], "}"}], 
       "}"}]}], ",", " ", 
     RowBox[{"VectorStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Opacity", "[", "0.2", "]"}], ",", "Orange"}], "}"}], 
       "}"}]}], ",", 
     RowBox[{"Prolog", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Green", ",", 
        RowBox[{"Opacity", "[", ".5", "]"}], ",", 
        RowBox[{"Disk", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Nx", "/", "2"}], ",", 
            RowBox[{
             RowBox[{"3", 
              RowBox[{"Nx", "/", "4"}]}], "-", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}], ",", "Red", ",", 
        RowBox[{"Opacity", "[", ".5", "]"}], ",", 
        RowBox[{"Disk", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Nx", "/", "2"}], ",", 
            RowBox[{
             RowBox[{"Nx", "/", "4"}], "+", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", "0.5"}], "}"}]}], "]"}]}], "}"}]}]}], "]"}], 
   ",", 
   RowBox[{"ListStreamPlot", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{"DiscreteQAntiQEField2dSlicesUnSymCS", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", "Nx"}]}], 
        "]"}], "]"}], "]"}], ",", " ", 
     RowBox[{"DataRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
     RowBox[{"VectorMarkers", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{"\"\<Arrow\>\"", ",", "\"\<Start\>\""}], "]"}]}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8207516968554487`*^9, 3.8207517517075243`*^9}, {
   3.82075213861093*^9, 3.8207521946268053`*^9}, {3.8207530536734257`*^9, 
   3.820753065057097*^9}, {3.820754162799383*^9, 3.820754163090967*^9}, 
   3.820755147646576*^9},
 CellLabel->
  "In[332]:=",ExpressionUUID->"0edd26ff-9aa7-4ff9-a454-91487d01d3d1"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Finally we see that the solution produced by the combination of the \
central derivative and the compatible source produces a more accurate \
representation of the true electric field\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820648995869*^9, 
   3.820649017697043*^9}, {3.8206519828634377`*^9, 3.820651983784342*^9}, {
   3.82065223890853*^9, 3.820652360729787*^9}, {3.820652845111293*^9, 
   3.8206529290742292`*^9}, {3.820656590618094*^9, 3.82065660456501*^9}, {
   3.8206566457068977`*^9, 3.820656647341731*^9}, {3.820657024500987*^9, 
   3.820657035237702*^9}, {3.820722773627473*^9, 3.820722838189678*^9}, {
   3.820739247843588*^9, 3.820739282038459*^9}, {3.822535151306172*^9, 
   3.822535165015801*^9}},
 FontSize->24,
 Background->GrayLevel[
  0.85],ExpressionUUID->"e3cc4ef3-337f-43a2-a07a-f45b84519e8b"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Let us compute the discretized integral form of Gauss' law once in a \
box that includes both charges and once with a box that only includes the \
lower z charge.\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820652941140568*^9, 
   3.820652964125296*^9}, {3.8206556873025827`*^9, 3.820655689429255*^9}, {
   3.820656971066757*^9, 3.820656997929042*^9}, {3.820657051489092*^9, 
   3.82065707053758*^9}, {3.820722867389172*^9, 3.820722914092152*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[334]:=",ExpressionUUID->"b87f123c-2ac5-41ea-8c32-34a033ef56f3"],

Cell[BoxData[
 RowBox[{"DiscreteIntergalGaussFullVolSymPosCS", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymCS", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "\[IndentingNewLine]", "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymCS", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "-", "1"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "\[IndentingNewLine]", "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymCS", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "-", "1"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymCS", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymCS", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "-", "1"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymCS", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.820757219506383*^9, 3.8207572333311987`*^9}, 
   3.8207572851077023`*^9, 3.820757323507381*^9, 3.8207573552840557`*^9, {
   3.820817565079076*^9, 3.820817565173493*^9}, {3.820818030217009*^9, 
   3.820818055969266*^9}, {3.820818127832073*^9, 3.82081822276413*^9}, {
   3.8208183167295933`*^9, 3.820818321332881*^9}, {3.820818369954524*^9, 
   3.8208183805543537`*^9}, {3.8208184237481527`*^9, 3.820818522548107*^9}, {
   3.820819879546937*^9, 3.820819900379271*^9}, {3.820820472637477*^9, 
   3.8208204891270437`*^9}},
 CellLabel->
  "In[335]:=",ExpressionUUID->"fb9c7428-10b9-4b9c-9cc9-08da86886b94"],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"Style", "[", 
    RowBox[{
    "\"\<Charge estimate in total volume - symmetric pos (central diff E + \
compatible source , discrete Int):\>\"", ",", "Large"}], "]"}], ",", 
   RowBox[{"Style", "[", 
    RowBox[{"DiscreteIntergalGaussFullVolSymPosCS", ",", "Large"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.820657553495193*^9, 3.8206575964439383`*^9}, {
   3.820657657603077*^9, 3.8206576672200003`*^9}, {3.8207208290693293`*^9, 
   3.8207208298403387`*^9}, {3.820721548327681*^9, 3.820721572339879*^9}, {
   3.8208199241333113`*^9, 3.820819940993581*^9}, 3.8208205197345533`*^9, {
   3.820820568786725*^9, 3.820820569002808*^9}},
 CellLabel->
  "In[336]:=",ExpressionUUID->"43fee7c3-7cd1-4f21-bff8-de29d3c205b7"],

Cell[BoxData[
 RowBox[{"DiscreteIntergalGaussHalfVolSymPosCS", "=", "\[IndentingNewLine]", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymCS", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "\[IndentingNewLine]", "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymCS", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "-", "1"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "\[IndentingNewLine]", "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymCS", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "-", "1"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymCS", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymCS", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "/", "2"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldSymCS", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8207558678173113`*^9, 3.820755890731489*^9}, {
  3.8207561866474943`*^9, 3.820756195491185*^9}, {3.8208186447934313`*^9, 
  3.820818699216284*^9}, {3.82081990100211*^9, 3.820819924652947*^9}, {
  3.820820489780588*^9, 3.820820520228064*^9}, {3.820824100899156*^9, 
  3.820824105837488*^9}, {3.821071719154155*^9, 3.821071757942378*^9}},
 CellLabel->
  "In[337]:=",ExpressionUUID->"91befdbc-da43-4c01-97c8-1f118d56272f"],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"Style", "[", 
    RowBox[{
    "\"\<Charge estimate in lower half-z volume - symmetric pos (central diff \
E + compatible source , discrete Int):\>\"", ",", "Large"}], "]"}], ",", 
   RowBox[{"Style", "[", 
    RowBox[{"DiscreteIntergalGaussHalfVolSymPosCS", ",", "Large"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.820657677719051*^9, 3.82065768247709*^9}, {
   3.82072083131542*^9, 3.820720832026387*^9}, {3.8207215747115307`*^9, 
   3.820721580352716*^9}, {3.820819925092835*^9, 3.82081993642314*^9}, 
   3.820820521451083*^9, {3.82082056516608*^9, 3.820820565374761*^9}},
 CellLabel->
  "In[338]:=",ExpressionUUID->"5550c675-0e67-48d7-94a5-63ab808cfa00"],

Cell[BoxData[
 RowBox[{"DiscreteIntergalGaussFullVolUSymPosCS", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymCS", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "\[IndentingNewLine]", "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymCS", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "-", "1"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "\[IndentingNewLine]", "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymCS", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "-", "1"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymCS", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymCS", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "-", "1"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymCS", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8207555656137533`*^9, 3.820755714665259*^9}, {
   3.82075616498594*^9, 3.820756174420134*^9}, {3.820756215254918*^9, 
   3.8207562477958403`*^9}, {3.820819549650128*^9, 3.8208195576623087`*^9}, {
   3.820819902819034*^9, 3.8208199255040607`*^9}, {3.8208204907930317`*^9, 
   3.8208204917470427`*^9}, 3.8208205219796124`*^9},
 CellLabel->
  "In[339]:=",ExpressionUUID->"f13a24e7-36f9-4325-b4d6-f679591da251"],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"Style", "[", 
    RowBox[{
    "\"\<Charge estimate in total volume - unsymmetric pos (central diff E + \
compatible source , discrete Int):\>\"", ",", "Large"}], "]"}], ",", 
   RowBox[{"Style", "[", 
    RowBox[{"DiscreteIntergalGaussFullVolUSymPosCS", ",", "Large"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.820657553495193*^9, 3.8206575964439383`*^9}, {
   3.820657657603077*^9, 3.8206576672200003`*^9}, {3.8207208290693293`*^9, 
   3.8207208298403387`*^9}, {3.820721614730289*^9, 3.820721618440208*^9}, {
   3.820819925956087*^9, 3.820819933666329*^9}, 3.820820522576969*^9, {
   3.820820561641549*^9, 3.8208205634510098`*^9}},
 CellLabel->
  "In[340]:=",ExpressionUUID->"75237cd1-9c27-42ea-8e46-3cc2fa7c3dd6"],

Cell[BoxData[
 RowBox[{"DiscreteIntergalGaussHalfVolUSymPosCS", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymCS", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "\[IndentingNewLine]", "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymCS", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "-", "1"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "\[IndentingNewLine]", "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymCS", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "-", "1"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "/", "2"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymCS", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "/", "2"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymCS", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
            RowBox[{"Nx", "/", "2"}]}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0.5", "^", 
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{"Nx", "-", "1"}]}]}], "}"}], ",", " ", "True"}], 
           "]"}]}], "*", 
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}]}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"DiscreteQAntiQEFieldUnSymCS", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}], "&&", 
           RowBox[{"Between", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Nx", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], "]"}]}],
       "]"}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8207558678173113`*^9, 3.820755890731489*^9}, {
  3.8207561866474943`*^9, 3.820756195491185*^9}, {3.820756272970839*^9, 
  3.8207562810589447`*^9}, {3.820819604130458*^9, 3.8208196126743193`*^9}, {
  3.820819904994751*^9, 3.8208199267582912`*^9}, {3.8208204923451643`*^9, 
  3.820820523997033*^9}, {3.8208433576149178`*^9, 3.820843364696253*^9}, {
  3.8209281079134197`*^9, 3.8209281291670647`*^9}},
 CellLabel->
  "In[341]:=",ExpressionUUID->"d86e91c3-1595-4f86-8efc-89f430bfc5bb"],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"Style", "[", 
    RowBox[{
    "\"\<Charge estimate in lower half-z volume - unsymmetric pos (central \
diff E + compatible source , discrete Int):\>\"", ",", "Large"}], "]"}], ",", 
   
   RowBox[{"Style", "[", 
    RowBox[{"DiscreteIntergalGaussHalfVolUSymPosCS", ",", "Large"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.820657677719051*^9, 3.82065768247709*^9}, {
  3.82072083131542*^9, 3.820720832026387*^9}, {3.820721624160551*^9, 
  3.820721628055542*^9}, {3.820819927695079*^9, 3.820819931706991*^9}, {
  3.820820525091281*^9, 3.820820556365645*^9}},
 CellLabel->
  "In[342]:=",ExpressionUUID->"5997e657-7bfa-433b-9e03-6d7ed32f3528"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<As next step we visualize the energy density obstained, which is \
proportional to E^2 in this scenario where all B fields vanish.\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[343]:=",ExpressionUUID->"635c1317-1cf4-4fc3-9d31-bb6f0886d386"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiscreteQAntiQEnergyUnSymCS", "=", 
   RowBox[{"Map", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "^", "2"}]}], "]"}], "}"}]}], 
       "]"}], "&"}], ",", "DiscreteQAntiQEFieldUnSymCS"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.820470105906807*^9, 3.820470116866716*^9}, {
  3.820470165566935*^9, 3.8204701933244133`*^9}, {3.82047024295074*^9, 
  3.820470244679022*^9}, {3.820646575988064*^9, 3.820646601561721*^9}, {
  3.820657762368434*^9, 3.8206577670997763`*^9}, {3.820721944343255*^9, 
  3.820721969383691*^9}, {3.820723111147629*^9, 3.8207231113363047`*^9}, {
  3.8207569172084618`*^9, 3.820756918060289*^9}},
 CellLabel->
  "In[344]:=",ExpressionUUID->"e0ddad96-e91c-47a8-a3d3-19a452f3427c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiscreteQAntiQ2dNrgSlicesUnSymCS", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "^", "2"}]}], "]"}], "}"}]}], 
       "]"}], "&"}], ",", "DiscreteQAntiQEFieldUnSymCS"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.82046853861353*^9, 3.820468548944089*^9}, 
   3.820470076202874*^9, {3.820470203625978*^9, 3.820470217674542*^9}, {
   3.820470280307233*^9, 3.820470281642745*^9}, {3.820646588051409*^9, 
   3.820646602627339*^9}, {3.820657764364868*^9, 3.8206577687956543`*^9}, {
   3.820721949306005*^9, 3.8207219723511667`*^9}, {3.820723111529559*^9, 
   3.8207231117179213`*^9}, {3.820756918469428*^9, 3.820756918903215*^9}},
 CellLabel->
  "In[345]:=",ExpressionUUID->"8ceb4373-4e90-4371-9231-f10c0b7b818a"],

Cell[BoxData[
 RowBox[{"ListDensityPlot3D", "[", 
  RowBox[{"DiscreteQAntiQEnergyUnSymCS", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "100"}], "}"}]}], ",", 
   RowBox[{"OpacityFunctionScaling", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8204701260768147`*^9, 3.820470126303855*^9}, 
   3.820647875317202*^9, {3.820657770291957*^9, 3.82065778281325*^9}, {
   3.820721938328657*^9, 3.8207219400964003`*^9}, {3.820721975289144*^9, 
   3.820721976051896*^9}, 3.82072311189151*^9, {3.820756919306473*^9, 
   3.820756932639655*^9}},
 CellLabel->
  "In[346]:=",ExpressionUUID->"2fecda6f-444a-4c62-9f21-51849de15a62"],

Cell[BoxData[
 RowBox[{"ListPointPlot3D", "[", 
  RowBox[{
   RowBox[{"DiscreteQAntiQ2dNrgSlicesUnSymCS", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "*", "Nx", "*", 
       "Nx"}]}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellLabel->
  "In[347]:=",ExpressionUUID->"22f8e31d-5bb8-4961-a9c0-ea5f04a33d35"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Find Eigenvectors with positive Eigenvalues that has components in the \
yz plane\>\"", ";"}],
  Background->GrayLevel[0.85]]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282291133655*^9}, {
  3.819283749833105*^9, 3.8192837746446867`*^9}, {3.820136435666171*^9, 
  3.820136441422764*^9}, {3.82013695725564*^9, 3.8201369698513203`*^9}, {
  3.820138656334587*^9, 3.82013865998287*^9}},
 Background->GrayLevel[0.85],
 CellLabel->
  "In[348]:=",ExpressionUUID->"d7497705-e4c3-4f66-9fce-d8f2a723af1b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"StressEnergyQAntiQEFieldSymCS", "=", 
   RowBox[{
    RowBox[{"MapThread", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#1", ",", 
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {
             RowBox[{
              RowBox[{"#2", "*", "#2"}], "-", 
              RowBox[{"0.5", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"#2", "^", "2"}], "+", 
                 RowBox[{"#3", "^", "2"}], "+", 
                 RowBox[{"#4", "^", "2"}]}], ")"}]}]}], 
             RowBox[{"#2", "*", "#3"}], 
             RowBox[{"#2", "*", "#4"}]},
            {
             RowBox[{"#3", "*", "#2"}], 
             RowBox[{
              RowBox[{"#3", "*", "#3"}], "-", 
              RowBox[{"0.5", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"#2", "^", "2"}], "+", 
                 RowBox[{"#3", "^", "2"}], "+", 
                 RowBox[{"#4", "^", "2"}]}], ")"}]}]}], 
             RowBox[{"#3", "*", "#4"}]},
            {
             RowBox[{"#4", "*", "#2"}], 
             RowBox[{"#4", "*", "#3"}], 
             RowBox[{
              RowBox[{"#4", "*", "#4"}], "-", 
              RowBox[{"0.5", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"#2", "^", "2"}], "+", 
                 RowBox[{"#3", "^", "2"}], "+", 
                 RowBox[{"#4", "^", "2"}]}], ")"}]}]}]}
           }], "\[NoBreak]", ")"}]}], "}"}], "&"}], ",", 
      RowBox[{"{", 
       RowBox[{"coord", ",", "varsExCS", ",", "varsEyCS", ",", "varsEzCS"}], 
       "}"}]}], "]"}], "/.", 
    RowBox[{"Dispatch", "[", "SolutionQAntiQEFieldSymCS", "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.819729359430502*^9, {3.819729399399043*^9, 3.8197294118105717`*^9}, {
   3.8201386085802317`*^9, 3.820138615384925*^9}, {3.8202316467088614`*^9, 
   3.820231653019174*^9}, {3.82023340255282*^9, 3.820233404827448*^9}, {
   3.820470709457385*^9, 3.820470712411722*^9}, {3.8209282661635313`*^9, 
   3.820928282882998*^9}},
 CellLabel->
  "In[349]:=",ExpressionUUID->"35117932-65a5-4de3-b65d-e9a5295d9ecb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"StressEnergyQAntiQEFieldSymCS2", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "*", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "-", 
             RowBox[{"0.5", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "^", "2"}]}], ")"}]}]}], 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}]},
           {
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "*", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "-", 
             RowBox[{"0.5", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "^", "2"}]}], ")"}]}]}], 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}]},
           {
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], "*", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], "-", 
             RowBox[{"0.5", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "^", "2"}]}], ")"}]}]}]}
          }], "\[NoBreak]", ")"}]}], "}"}], "&"}], ",", 
     "DiscreteQAntiQEFieldSymCS"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8209285992994747`*^9, 3.820928733310677*^9}},
 CellLabel->
  "In[350]:=",ExpressionUUID->"c8dd1673-fd8b-4d1c-819e-53f690191ff8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"StressEnergyQAntiQEFieldSymCS", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "*", "Nx", "*", 
        "Nx"}]}], "]"}], "]"}], "[", 
    RowBox[{"[", "120", "]"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.820928738548355*^9, 3.820928739015799*^9}, {
  3.821072679347134*^9, 3.821072710352169*^9}},
 CellLabel->
  "In[351]:=",ExpressionUUID->"fd406cbb-bac4-4313-b922-6ff8fb95ce77"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"StressEnergyQAntiQEFieldSymCS2", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "*", "Nx", "*", 
        "Nx"}]}], "]"}], "]"}], "[", 
    RowBox[{"[", "120", "]"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.820928743399654*^9, 3.820928743826194*^9}, {
  3.821072700778161*^9, 3.8210727044172564`*^9}},
 CellLabel->
  "In[352]:=",ExpressionUUID->"69ef8010-53be-406c-ac7f-e2384bff790a"],

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{
  "StressEnergyQAntiQEFieldSymCS", "-", "StressEnergyQAntiQEFieldSymCS2"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.820941954144723*^9, 3.8209419695875063`*^9}},
 CellLabel->
  "In[353]:=",ExpressionUUID->"491f05ff-1e5f-443a-ba66-67680bb2108b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Eigensystem", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"StressEnergyQAntiQEFieldSymCS2", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "*", "Nx", "*", 
         "Nx"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "120", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8210727686167927`*^9, 3.821072780428989*^9}},
 CellLabel->
  "In[354]:=",ExpressionUUID->"8d0e994d-3901-4b89-80ed-5463d86fead3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"StressEnergy3DEvalsCS", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Eigensystem", "[", 
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "&"}], ",", 
     "StressEnergyQAntiQEFieldSymCS"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.819728560658869*^9, 3.8197286810453568`*^9}, {
   3.819728767711738*^9, 3.819728768671866*^9}, {3.819728852686447*^9, 
   3.819728871704611*^9}, {3.819728907517695*^9, 3.819728945636219*^9}, {
   3.819728986445532*^9, 3.819728988445838*^9}, {3.81972902661134*^9, 
   3.8197290306316853`*^9}, {3.819729380698332*^9, 3.819729482580639*^9}, {
   3.820138718975348*^9, 3.820138722056714*^9}, {3.820231702315329*^9, 
   3.820231703915223*^9}, 3.820928321076564*^9, {3.821072193836852*^9, 
   3.8210722150133553`*^9}, {3.821072785899151*^9, 3.8210727892855864`*^9}},
 CellLabel->
  "In[355]:=",ExpressionUUID->"35ea849d-7a52-4022-a466-85969d230772"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"StressEnergy3DEvalsCS", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "*", "Nx", "*", 
       "Nx"}]}], "]"}], "]"}], "[", 
   RowBox[{"[", "128", "]"}], "]"}], "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.820929050071898*^9, 3.820929054462678*^9}, {
  3.820929460754231*^9, 3.820929462034603*^9}, {3.820942225864646*^9, 
  3.820942241156365*^9}},
 CellLabel->
  "In[356]:=",ExpressionUUID->"3dfcd25a-c2a9-417c-a253-ac180addc95a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"StressEnergy3DEvecsMatCS", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Eigensystem", "[", 
           RowBox[{"#1", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}], "&"}], ",", 
     "StressEnergyQAntiQEFieldSymCS"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.819729490417583*^9, 3.819729501514736*^9}, {
   3.819729921613063*^9, 3.819729923415132*^9}, {3.819976595126808*^9, 
   3.819976595405533*^9}, {3.82013872386425*^9, 3.820138725811769*^9}, {
   3.8202317055741377`*^9, 3.820231706933612*^9}, 3.8209283318383417`*^9, {
   3.821072195672167*^9, 3.821072216176587*^9}, {3.82107280000642*^9, 
   3.821072804817895*^9}},
 CellLabel->
  "In[357]:=",ExpressionUUID->"ca56502a-02ea-4d04-9705-10718e9d1de4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"StressEnergy3DEvecsMatCS", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "*", "Nx", "*", 
        "Nx"}]}], "]"}], "]"}], "[", 
    RowBox[{"[", "120", "]"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.820237496494833*^9, 3.820237496703092*^9}, {
   3.820480719585841*^9, 3.820480720441112*^9}, 3.820491056458338*^9, {
   3.8204912190759583`*^9, 3.820491219272183*^9}},
 CellLabel->
  "In[358]:=",ExpressionUUID->"088249c9-3af8-4df8-ab13-05c79b785f0d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"StressEnergy3DEvecsCS", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"#1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "&"}], ",", 
     "StressEnergy3DEvecsMatCS"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8199766032304707`*^9, 3.819976700452835*^9}, {
  3.8201387278078117`*^9, 3.820138731284821*^9}, {3.820231708200006*^9, 
  3.820231710769763*^9}, {3.821072202258304*^9, 3.8210722043061*^9}},
 CellLabel->
  "In[359]:=",ExpressionUUID->"7edcebb8-4e4d-485a-b06e-06eca726c285"],

Cell[BoxData[
 RowBox[{
  RowBox[{"StressEnergy3DEvecsCS", "[", 
   RowBox[{"[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
     
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "*", "Nx", "*", "Nx"}]}],
     "]"}], "]"}], "[", 
  RowBox[{"[", "120", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.820236997201962*^9, 3.820237011320973*^9}, {
  3.8209283651142197`*^9, 3.8209283768591547`*^9}},
 CellLabel->
  "In[360]:=",ExpressionUUID->"ca683d81-82bf-4d5a-95b3-a4da8d5b3333"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MultEV", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.820928456628875*^9, 3.820928459266411*^9}, {
  3.820929065364045*^9, 3.820929065550501*^9}, {3.820943096965282*^9, 
  3.8209431108222733`*^9}},
 CellLabel->
  "In[361]:=",ExpressionUUID->"508ee0bd-d3bf-4484-b144-4139e1e0c68f"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"StressEnergy3DEvecsYZPlanePosCS", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"StressEnergy3DEvecsYZPlaneNegCS", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"k", "=", "1"}]}], ",", 
   RowBox[{"k", "\[LessEqual]", 
    RowBox[{"Length", "[", "StressEnergy3DEvecsCS", "]"}]}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WhichEval", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"StressEnergy3DEvalsCS", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], ">", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"WhichDir", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"StressEnergy3DEvecsCS", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"l", "+", "1"}], "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}], "<", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"k", ",", " ", "WhichEval", ",", " ", 
        RowBox[{"Map", "[", 
         RowBox[{"Not", ",", "WhichEval"}], "]"}], ",", " ", "WhichDir"}], 
       "]"}], ";"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"cntPos", "=", "0"}], ";", "\[IndentingNewLine]", 
    RowBox[{"cntNeg", "=", "0"}], ";", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "\[LessEqual]", "3"}], ",", 
      RowBox[{"j", "++"}], ",", " ", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"WhichEval", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "&&", 
          RowBox[{"WhichDir", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "&&", 
          RowBox[{"cntPos", "\[Equal]", "0"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"StressEnergy3DEvecsYZPlanePosCS", ",", 
            RowBox[{"{", " ", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"StressEnergy3DEvecsCS", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;"}], "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MultEV", "\[Equal]", "1"}], ",", 
                 RowBox[{"Sqrt", "[", 
                  RowBox[{"Abs", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"StressEnergy3DEvalsCS", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", "1"}], 
                "]"}], "*", 
               RowBox[{
                RowBox[{
                 RowBox[{"StressEnergy3DEvecsCS", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "[", 
                 RowBox[{"[", " ", 
                  RowBox[{"j", " ", "+", "1"}], "]"}], "]"}], "[", 
                RowBox[{"[", " ", 
                 RowBox[{"2", ";;", "3"}], " ", "]"}], "]"}]}]}], "  ", 
             "}"}]}], "]"}], ";", 
          RowBox[{"cntPos", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Not", "[", 
           RowBox[{"WhichEval", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "]"}], "&&", 
          RowBox[{"WhichDir", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "&&", 
          RowBox[{"cntNeg", "\[Equal]", "0"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"StressEnergy3DEvecsYZPlaneNegCS", ",", 
            RowBox[{"{", " ", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"StressEnergy3DEvecsCS", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;"}], "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MultEV", "\[Equal]", "1"}], ",", 
                 RowBox[{"Sqrt", "[", 
                  RowBox[{"Abs", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"StressEnergy3DEvalsCS", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", "1"}], 
                "]"}], "*", 
               RowBox[{
                RowBox[{
                 RowBox[{"StressEnergy3DEvecsCS", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "[", 
                 RowBox[{"[", " ", 
                  RowBox[{"j", " ", "+", "1"}], "]"}], "]"}], "[", 
                RowBox[{"[", " ", 
                 RowBox[{"2", ";;", "3"}], " ", "]"}], "]"}]}]}], "  ", 
             "}"}]}], "]"}], ";", " ", 
          RowBox[{"cntNeg", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
       ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{
  3.8201388154588823`*^9, {3.820138902416061*^9, 3.820139173303244*^9}, {
   3.820139231229272*^9, 3.820139292773663*^9}, {3.820139406103134*^9, 
   3.820139503590178*^9}, {3.82013970804751*^9, 3.820139733360385*^9}, {
   3.820139788005664*^9, 3.820139930412231*^9}, {3.820149068479992*^9, 
   3.820149068788966*^9}, {3.8204715233368464`*^9, 3.8204715461037483`*^9}, {
   3.820472040426907*^9, 3.8204720829996023`*^9}, {3.820472161700047*^9, 
   3.820472231324839*^9}, {3.8204727233685427`*^9, 3.8204727616093073`*^9}, {
   3.820472907322509*^9, 3.820472924870614*^9}, {3.820473401161138*^9, 
   3.820473416610223*^9}, {3.820473650809794*^9, 3.8204736580882263`*^9}, {
   3.820473924741139*^9, 3.820473931332028*^9}, {3.82047410431324*^9, 
   3.820474141096488*^9}, {3.820475883794581*^9, 3.82047588410526*^9}, {
   3.820476248707018*^9, 3.8204762558625174`*^9}, {3.8204763916313*^9, 
   3.8204764071792*^9}, {3.820478599990163*^9, 3.820478642118165*^9}, {
   3.820478684815777*^9, 3.8204787202555923`*^9}, {3.82047879072965*^9, 
   3.820478808228055*^9}, {3.8204795567613564`*^9, 3.820479610399288*^9}, {
   3.820480133841617*^9, 3.8204801339693413`*^9}, {3.820487496388817*^9, 
   3.820487497391054*^9}, {3.820488015024253*^9, 3.8204880165698442`*^9}, 
   3.82048997310728*^9, {3.820490978923695*^9, 3.820491006916456*^9}, {
   3.8209296349720182`*^9, 3.8209296375333138`*^9}},
 CellLabel->
  "In[362]:=",ExpressionUUID->"5b6691c6-fab6-4eda-aab3-2f92f019c2b7"],

Cell[BoxData[
 RowBox[{"PYZ1CS", "=", 
  RowBox[{"ListVectorPlot", "[", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], ",", 
      RowBox[{"Select", "[", 
       RowBox[{"StressEnergy3DEvecsYZPlanePosCS", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
          RowBox[{"(", 
           RowBox[{"Nx", "/", "2"}], ")"}]}], "&"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
    RowBox[{"VectorMarkers", "\[Rule]", 
     RowBox[{"{", "\"\<DoubleDart\>\"", "}"}]}], ",", " ", 
    RowBox[{"VectorScale", "\[Rule]", "Medium"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821073142569046*^9, 3.8210731555845947`*^9}, {
  3.821073212997888*^9, 3.821073264420211*^9}, {3.8210732966922894`*^9, 
  3.821073325467822*^9}, {3.8210733610415163`*^9, 3.821073361350918*^9}, {
  3.821074259456417*^9, 3.8210742595250587`*^9}},
 CellLabel->
  "In[363]:=",ExpressionUUID->"88117cca-4435-40fd-9ffc-76db02582a7d"],

Cell[BoxData[
 RowBox[{"PYZ1CSPRL", "=", 
  RowBox[{"ListVectorPlot", "[", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], ",", 
      RowBox[{"Select", "[", 
       RowBox[{"StressEnergy3DEvecsYZPlanePosCS", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
          RowBox[{"(", 
           RowBox[{"Nx", "/", "2"}], ")"}]}], "&"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
    RowBox[{"VectorMarkers", "\[Rule]", 
     RowBox[{"{", "\"\<DoubleDart\>\"", "}"}]}], ",", " ", 
    RowBox[{"VectorScale", "\[Rule]", "Automatic"}], ",", 
    RowBox[{"VectorStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", 
       RowBox[{"AbsoluteThickness", "[", "15", "]"}]}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Nx", "/", "4"}], ",", 
         RowBox[{"3", "*", 
          RowBox[{"Nx", "/", "4"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"Nx", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "2"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<y\>\"", ",", "20"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<z\>\"", ",", "20"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"AbsoluteThickness", "[", "10", "]"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.82109805378205*^9, 3.821098073177704*^9}, {
  3.821098108499034*^9, 3.821098109066532*^9}, {3.8210985921668177`*^9, 
  3.821098595514995*^9}, {3.821098635204817*^9, 3.821098636385914*^9}, {
  3.821098667055434*^9, 3.8210986880558567`*^9}, {3.821961324127027*^9, 
  3.821961324492062*^9}, {3.821961587721154*^9, 3.821961588573567*^9}},
 CellLabel->
  "In[364]:=",ExpressionUUID->"e6c0852b-f484-4b00-8e12-76144ce5e7ac"],

Cell[BoxData[
 RowBox[{"PYZ2CS", "=", 
  RowBox[{"ListVectorPlot", "[", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], ",", 
      RowBox[{"Select", "[", 
       RowBox[{"StressEnergy3DEvecsYZPlaneNegCS", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
          RowBox[{"(", 
           RowBox[{"Nx", "/", "2"}], ")"}]}], "&"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
    RowBox[{"VectorMarkers", "\[Rule]", "\"\<Spindle\>\""}], ",", 
    RowBox[{"VectorStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", 
       RowBox[{"Opacity", "[", "0.5", "]"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.8204910281770267`*^9, {3.8204911053106413`*^9, 3.82049110799761*^9}, {
   3.820928481237287*^9, 3.820928487540861*^9}, 3.820941803317013*^9, {
   3.820942301914412*^9, 3.820942309181538*^9}, {3.82107318974234*^9, 
   3.8210732099402933`*^9}, {3.8210733392404547`*^9, 3.821073363473857*^9}, {
   3.821074260772657*^9, 3.821074260855136*^9}},
 CellLabel->
  "In[365]:=",ExpressionUUID->"75b76328-7716-4c28-9f8c-ffd72c19ec9d"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"PYZ2CS", ",", "PYZ1CS"}], "]"}]], "Input",
 CellChangeTimes->{{3.8210731953767853`*^9, 3.821073199234619*^9}, {
  3.821073365629251*^9, 3.821073368006226*^9}, {3.821074262066593*^9, 
  3.821074263478546*^9}},
 CellLabel->
  "In[366]:=",ExpressionUUID->"6077ee0d-3ef4-4b98-9c45-0350c1ff3458"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"PYZ1APRLTransp", ",", "PYZ1CSPRL", ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"FontOpacity", "\[Rule]", "0"}], ",", 
        RowBox[{"FontSize", "\[Rule]", "0"}]}], "]"}], ",", "Automatic"}], 
     "}"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<y\>\"", ",", "None"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.821098078852778*^9, 3.8210980906981163`*^9}, {
   3.821098623569586*^9, 3.821098623835194*^9}, 3.8210986932127867`*^9, {
   3.821961337159027*^9, 3.821961356348015*^9}},
 CellLabel->
  "In[367]:=",ExpressionUUID->"d64b71b7-dc75-4b14-896f-00af57131622"],

Cell[BoxData["|"], "Input",
 CellChangeTimes->{3.821961338106196*^9},
 EmphasizeSyntaxErrors->True,
 CellLabel->
  "In[368]:=",ExpressionUUID->"3a070a47-90d4-4998-84e7-73259a4a247c"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "StressEnergy3DEvecsXZPlanePosCS", ",", "StressEnergy3DEvecsXZPlaneNegCS"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.820930403212627*^9, 3.820930408519693*^9}},
 CellLabel->
  "In[368]:=",ExpressionUUID->"f3db792c-7548-4b01-860a-26d6a5116559"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"StressEnergy3DEvecsXZPlanePosCS", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"StressEnergy3DEvecsXZPlaneNegCS", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"k", "=", "1"}]}], ",", 
   RowBox[{"k", "\[LessEqual]", 
    RowBox[{"Length", "[", "StressEnergy3DEvecsCS", "]"}]}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WhichEval", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"StressEnergy3DEvalsCS", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], ">", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"WhichDir", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"StressEnergy3DEvecsCS", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"l", "+", "1"}], "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}], "<", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"k", ",", " ", "WhichEval", ",", " ", 
        RowBox[{"Map", "[", 
         RowBox[{"Not", ",", "WhichEval"}], "]"}], ",", " ", "WhichDir"}], 
       "]"}], ";"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"cntPos", "=", "0"}], ";", "\[IndentingNewLine]", 
    RowBox[{"cntNeg", "=", "0"}], ";", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "\[LessEqual]", "3"}], ",", 
      RowBox[{"j", "++"}], ",", " ", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"WhichEval", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "&&", 
          RowBox[{"WhichDir", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "&&", 
          RowBox[{"cntPos", "\[Equal]", "0"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"StressEnergy3DEvecsXZPlanePosCS", ",", 
            RowBox[{"{", " ", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"StressEnergy3DEvecsCS", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;"}], "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MultEV", "\[Equal]", "1"}], ",", 
                 RowBox[{"Sqrt", "[", 
                  RowBox[{"Abs", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"StressEnergy3DEvalsCS", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", "1"}], 
                "]"}], "*", 
               RowBox[{
                RowBox[{
                 RowBox[{"StressEnergy3DEvecsCS", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "[", 
                 RowBox[{"[", " ", 
                  RowBox[{"j", " ", "+", "1"}], "]"}], "]"}], "[", 
                RowBox[{"[", " ", 
                 RowBox[{"1", ";;", "3", ";;", "2"}], " ", "]"}], "]"}]}]}], 
             "  ", "}"}]}], "]"}], ";", 
          RowBox[{"cntPos", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Not", "[", 
           RowBox[{"WhichEval", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "]"}], "&&", 
          RowBox[{"WhichDir", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "&&", 
          RowBox[{"cntNeg", "\[Equal]", "0"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"StressEnergy3DEvecsXZPlaneNegCS", ",", 
            RowBox[{"{", " ", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"StressEnergy3DEvecsCS", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;"}], "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MultEV", "\[Equal]", "1"}], ",", 
                 RowBox[{"Sqrt", "[", 
                  RowBox[{"Abs", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"StressEnergy3DEvalsCS", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", "1"}], 
                "]"}], "*", 
               RowBox[{
                RowBox[{
                 RowBox[{"StressEnergy3DEvecsCS", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "[", 
                 RowBox[{"[", " ", 
                  RowBox[{"j", " ", "+", "1"}], "]"}], "]"}], "[", 
                RowBox[{"[", " ", 
                 RowBox[{"1", ";;", "3", ";;", "2"}], " ", "]"}], "]"}]}]}], 
             "  ", "}"}]}], "]"}], ";", " ", 
          RowBox[{"cntNeg", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
       ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{
  3.8201388154588823`*^9, {3.820138902416061*^9, 3.820139173303244*^9}, {
   3.820139231229272*^9, 3.820139292773663*^9}, {3.820139406103134*^9, 
   3.820139503590178*^9}, {3.82013970804751*^9, 3.820139733360385*^9}, {
   3.820139788005664*^9, 3.820139930412231*^9}, {3.820149068479992*^9, 
   3.820149068788966*^9}, {3.8204715233368464`*^9, 3.8204715461037483`*^9}, {
   3.820472040426907*^9, 3.8204720829996023`*^9}, {3.820472161700047*^9, 
   3.820472231324839*^9}, {3.8204727233685427`*^9, 3.8204727616093073`*^9}, {
   3.820472907322509*^9, 3.820472924870614*^9}, {3.820473401161138*^9, 
   3.820473416610223*^9}, {3.820473650809794*^9, 3.8204736580882263`*^9}, {
   3.820473924741139*^9, 3.820473931332028*^9}, {3.82047410431324*^9, 
   3.820474141096488*^9}, {3.820475883794581*^9, 3.82047588410526*^9}, {
   3.820476248707018*^9, 3.8204762558625174`*^9}, {3.8204763916313*^9, 
   3.8204764071792*^9}, {3.820478599990163*^9, 3.820478642118165*^9}, {
   3.820478684815777*^9, 3.8204787202555923`*^9}, {3.82047879072965*^9, 
   3.820478808228055*^9}, {3.8204795567613564`*^9, 3.820479610399288*^9}, {
   3.820480133841617*^9, 3.8204801339693413`*^9}, {3.820487496388817*^9, 
   3.820487497391054*^9}, {3.820488015024253*^9, 3.8204880165698442`*^9}, 
   3.82048997310728*^9, {3.820490978923695*^9, 3.820491006916456*^9}, {
   3.8209296349720182`*^9, 3.8209296375333138`*^9}, {3.820930052004086*^9, 
   3.8209300773558187`*^9}, {3.820930359338461*^9, 3.820930369496544*^9}},
 CellLabel->
  "In[369]:=",ExpressionUUID->"79eff896-b630-4104-851f-2a90bb408fb0"],

Cell[BoxData[
 RowBox[{"PXZ1CS", "=", 
  RowBox[{"ListVectorPlot", "[", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "3", ";;", "2"}], "]"}], "]"}], ",", 
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], ",", 
      RowBox[{"Select", "[", 
       RowBox[{"StressEnergy3DEvecsXZPlanePosCS", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
          RowBox[{"(", 
           RowBox[{"Nx", "/", "2"}], ")"}]}], "&"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
    RowBox[{"VectorMarkers", "\[Rule]", 
     RowBox[{"{", "\"\<DoubleDart\>\"", "}"}]}], ",", " ", 
    RowBox[{"VectorScale", "\[Rule]", "Medium"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821073142569046*^9, 3.8210731555845947`*^9}, {
  3.821073212997888*^9, 3.821073264420211*^9}, {3.8210732966922894`*^9, 
  3.821073325467822*^9}, {3.8210733610415163`*^9, 3.821073405647564*^9}, {
  3.821074266791212*^9, 3.821074266865011*^9}},
 CellLabel->
  "In[370]:=",ExpressionUUID->"84bc6332-8209-4ab3-91fb-7cd252d64928"],

Cell[BoxData[
 RowBox[{"PXZ2CS", "=", 
  RowBox[{"ListVectorPlot", "[", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"#1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "3", ";;", "2"}], "]"}], "]"}], ",", 
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], ",", 
      RowBox[{"Select", "[", 
       RowBox[{"StressEnergy3DEvecsXZPlaneNegCS", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
          RowBox[{"(", 
           RowBox[{"Nx", "/", "2"}], ")"}]}], "&"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
    RowBox[{"VectorMarkers", "\[Rule]", "\"\<Spindle\>\""}], ",", 
    RowBox[{"VectorStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", 
       RowBox[{"Opacity", "[", "0.5", "]"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.8204910281770267`*^9, {3.8204911053106413`*^9, 3.82049110799761*^9}, {
   3.820928481237287*^9, 3.820928487540861*^9}, 3.820941803317013*^9, {
   3.820942301914412*^9, 3.820942309181538*^9}, {3.82107318974234*^9, 
   3.8210732099402933`*^9}, {3.8210733392404547`*^9, 3.821073415144519*^9}, {
   3.82107426790119*^9, 3.821074267966634*^9}},
 CellLabel->
  "In[371]:=",ExpressionUUID->"ab6bb23c-6180-4b25-8bfd-d32079e50147"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"PXZ2CS", ",", "PXZ1CS"}], "]"}]], "Input",
 CellChangeTimes->{{3.8210731953767853`*^9, 3.821073199234619*^9}, {
  3.821073365629251*^9, 3.821073397986327*^9}, {3.821074269102503*^9, 
  3.821074270265818*^9}},
 CellLabel->
  "In[372]:=",ExpressionUUID->"9eeb9c1f-cb18-4b0c-84a4-1e76f262737b"]
},
Evaluator->"New Kernel",
WindowSize->{1355, 857},
WindowMargins->{{28, Automatic}, {Automatic, 31}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 604, 12, 99, "Input",ExpressionUUID->"6141bdae-aa38-43b8-9a61-e217ffdee9e4"],
Cell[1165, 34, 1188, 20, 233, "Input",ExpressionUUID->"e91e770d-8321-44d2-8837-0162be4af068"],
Cell[2356, 56, 336, 6, 30, "Input",ExpressionUUID->"89949d6c-c608-49b5-a002-1277274336dd"],
Cell[2695, 64, 236, 5, 30, "Input",ExpressionUUID->"97b3cca0-0b8a-42cf-908b-0803d5842d56"],
Cell[2934, 71, 673, 11, 53, "Input",ExpressionUUID->"2d7b2710-6e46-43f5-93a5-789cdcf98a5c"],
Cell[3610, 84, 9293, 352, 595, "Input",ExpressionUUID->"b16aac18-7b0b-498b-a08c-0ac0180864b3"],
Cell[12906, 438, 1618, 50, 65, "Input",ExpressionUUID->"6ceb5818-4278-4595-bf41-78507830b64b"],
Cell[14527, 490, 217, 3, 30, "Input",ExpressionUUID->"e8de326b-463b-469d-981d-99ac56ffaf40"],
Cell[14747, 495, 8343, 259, 795, "Input",ExpressionUUID->"51185373-32c1-472b-885c-63603e9d3c23"],
Cell[23093, 756, 1596, 49, 65, "Input",ExpressionUUID->"cb2cf100-0022-487d-a9f7-d72dbcea66f3"],
Cell[24692, 807, 196, 3, 30, "Input",ExpressionUUID->"6f30a3a4-b93b-4ac9-83be-b5554f9b47f6"],
Cell[24891, 812, 1978, 35, 155, "Input",ExpressionUUID->"e39d7e80-abae-4071-bc8c-058cb7460ea3"],
Cell[26872, 849, 507, 8, 53, "Input",ExpressionUUID->"9ac6a79b-459b-4049-be13-702b1bc84f08"],
Cell[27382, 859, 1008, 18, 137, "Input",ExpressionUUID->"b21aee85-d2cd-4f1a-ac54-0ca9cfd2dac0"],
Cell[28393, 879, 1234, 32, 50, "Input",ExpressionUUID->"f9c479f9-6064-4f4b-bd14-f9ba4ca1ae24"],
Cell[29630, 913, 480, 12, 30, "Input",ExpressionUUID->"75d5f4f2-9723-4f97-aa5a-cd7436965778"],
Cell[30113, 927, 536, 14, 30, "Input",ExpressionUUID->"ca52aa04-5561-41cf-b5eb-47fca569665e"],
Cell[30652, 943, 2032, 54, 73, "Input",ExpressionUUID->"70f9f773-55c5-409d-b647-318be0e94b3a"],
Cell[32687, 999, 410, 8, 30, "Input",ExpressionUUID->"f386957d-b9bd-48c4-8241-09fee8a019eb"],
Cell[33100, 1009, 2006, 53, 73, "Input",ExpressionUUID->"e2bec84d-2c8b-4baf-8116-f8eb39cb0901"],
Cell[35109, 1064, 301, 6, 30, "Input",ExpressionUUID->"2292e442-7f4a-4ce1-bd69-1e5c7b429e35"],
Cell[35413, 1072, 2690, 69, 52, "Input",ExpressionUUID->"6e6935fa-f6ed-4e72-b698-fd2b1a92482d"],
Cell[38106, 1143, 1840, 43, 52, "Input",ExpressionUUID->"b7e843d7-b2b9-4e10-b21d-60f539d32e78"],
Cell[39949, 1188, 1273, 21, 103, "Input",ExpressionUUID->"c8db9134-534b-4272-8f55-87cfc3cc08f1"],
Cell[41225, 1211, 5243, 140, 157, "Input",ExpressionUUID->"4f10a070-eae0-4c4f-b0e4-48482290fb16"],
Cell[46471, 1353, 508, 12, 30, "Input",ExpressionUUID->"0a96452f-8bf1-4afa-8cab-2cdfb73b998c"],
Cell[46982, 1367, 4977, 137, 136, "Input",ExpressionUUID->"1e59dcae-cac8-4b84-80fa-91f5c95c9789"],
Cell[51962, 1506, 513, 12, 30, "Input",ExpressionUUID->"c5795284-9923-4274-9126-880d7accf743"],
Cell[52478, 1520, 5675, 152, 157, "Input",ExpressionUUID->"81b9855c-9c3a-4e60-8a4c-178ff0d8fbfb"],
Cell[58156, 1674, 557, 13, 30, "Input",ExpressionUUID->"2b5015d2-2436-4f29-9251-63268e4cd356"],
Cell[58716, 1689, 5550, 151, 157, "Input",ExpressionUUID->"63cdc00d-2586-407e-bf5f-fe75c83f9d74"],
Cell[64269, 1842, 566, 13, 30, "Input",ExpressionUUID->"d380e713-0731-4029-9b45-46f5c6e4b3b1"],
Cell[64838, 1857, 1203, 21, 155, "Input",ExpressionUUID->"b363e5f5-efc4-4be9-92d9-152625268928"],
Cell[66044, 1880, 1136, 32, 30, "Input",ExpressionUUID->"83f1ebf4-1493-4f76-b325-4fd4fecc1ac5"],
Cell[67183, 1914, 2388, 45, 30, "Input",ExpressionUUID->"5b3d28c8-bacd-42be-8778-37552d1fd522"],
Cell[69574, 1961, 1766, 40, 30, "Input",ExpressionUUID->"4043f5b0-e2cd-4847-b7d4-0ffc4115dd89"],
Cell[71343, 2003, 937, 25, 30, "Input",ExpressionUUID->"e48fa794-3b7d-48c0-9e86-0b9554616151"],
Cell[72283, 2030, 1113, 30, 30, "Input",ExpressionUUID->"c1af0456-32c4-436a-8987-66a62340e5d5"],
Cell[73399, 2062, 1062, 28, 52, "Input",ExpressionUUID->"8bce0ff9-6960-4361-815f-a47a69bae86b"],
Cell[74464, 2092, 2600, 65, 73, "Input",ExpressionUUID->"6384f4e8-a511-47ec-8622-45d34fd83cec"],
Cell[77067, 2159, 1038, 18, 77, "Input",ExpressionUUID->"ce023419-bbee-4738-b30a-0cd375fc2a1b"],
Cell[78108, 2179, 2122, 58, 52, "Input",ExpressionUUID->"307de4c4-128f-4f99-bbb0-edbce70705e3"],
Cell[80233, 2239, 2108, 57, 52, "Input",ExpressionUUID->"3e28f464-28b3-4838-970b-8b93479aaf57"],
Cell[82344, 2298, 1451, 24, 155, "Input",ExpressionUUID->"aa3c154f-29e2-4517-80bb-8d84ab1ccceb"],
Cell[83798, 2324, 4994, 147, 136, "Input",ExpressionUUID->"1020783b-278b-4cda-be10-c8f3593f87ee"],
Cell[88795, 2473, 9077, 245, 283, "Input",ExpressionUUID->"f2b2e527-3766-4b3a-96dc-f2c92871732a"],
Cell[97875, 2720, 522, 12, 30, "Input",ExpressionUUID->"4f64a1f2-ea62-45d8-b5bb-96979cfe59eb"],
Cell[98400, 2734, 8804, 241, 283, "Input",ExpressionUUID->"fd6b2e66-f2db-4a38-aacb-faf473e767c7"],
Cell[107207, 2977, 525, 12, 30, "Input",ExpressionUUID->"6313c87e-4894-47da-87b7-4ab0aca20039"],
Cell[107735, 2991, 9456, 257, 283, "Input",ExpressionUUID->"5a06859b-b6da-49fa-9c45-71cb4e358018"],
Cell[117194, 3250, 525, 12, 30, "Input",ExpressionUUID->"ab9cfa01-0067-4de0-badb-b95565fbbd0c"],
Cell[117722, 3264, 9024, 251, 283, "Input",ExpressionUUID->"24ac62ac-37b6-454e-9901-a59fe85a6c2e"],
Cell[126749, 3517, 526, 12, 30, "Input",ExpressionUUID->"69f86015-41e4-43f0-8c48-3a54cdd1f749"],
Cell[127278, 3531, 1029, 18, 77, "Input",ExpressionUUID->"d8d10c51-3f94-4d78-977f-e887992e0b9f"],
Cell[128310, 3551, 1255, 33, 30, "Input",ExpressionUUID->"94468bfc-c774-40f8-8f2c-bd0ed145b824"],
Cell[129568, 3586, 1379, 37, 30, "Input",ExpressionUUID->"9ff49a9e-fc0c-4e05-9081-09b23fc9778a"],
Cell[130950, 3625, 443, 9, 30, "Input",ExpressionUUID->"bd1a12f3-cb74-4ea4-9301-baf172fd5653"],
Cell[131396, 3636, 1648, 46, 52, "Input",ExpressionUUID->"424e957e-7808-4151-9b82-593828eb14e5"],
Cell[133047, 3684, 1047, 18, 50, "Input",ExpressionUUID->"c3d44af4-0893-469d-94bc-4f5c9aec2392"],
Cell[134097, 3704, 551, 11, 46, "Input",ExpressionUUID->"967837e4-2525-4a71-8322-6d5a719d274f"],
Cell[134651, 3717, 5998, 156, 65, "Input",ExpressionUUID->"3ad60e9e-36cc-414b-8962-6f3465035d55"],
Cell[140652, 3875, 764, 20, 30, "Input",ExpressionUUID->"1e1240ad-d8ee-4603-9489-e94610674fdc"],
Cell[141419, 3897, 790, 22, 30, "Input",ExpressionUUID->"30ffe161-2a1a-47d2-b796-fd575406cf15"],
Cell[142212, 3921, 1233, 25, 30, "Input",ExpressionUUID->"2a380b26-68a7-4280-bca6-47f1344808df"],
Cell[143448, 3948, 755, 20, 30, "Input",ExpressionUUID->"b5d37d6b-70e5-4a09-afc4-7c3a58fa6b62"],
Cell[144206, 3970, 1082, 24, 30, "Input",ExpressionUUID->"0d41e666-cbb2-42dc-8b49-431d8f09ab66"],
Cell[145291, 3996, 830, 21, 30, "Input",ExpressionUUID->"1951b43a-5d93-4885-b10c-ebdc413ca288"],
Cell[146124, 4019, 1199, 30, 30, "Input",ExpressionUUID->"ec6f47eb-40da-45bf-9083-b1a37e4f9d43"],
Cell[147326, 4051, 649, 18, 30, "Input",ExpressionUUID->"b81d2420-469b-4dbc-92d8-1258490e8273"],
Cell[147978, 4071, 317, 6, 30, "Input",ExpressionUUID->"e2f79561-6be4-4dcd-9059-2aa88e407b0b"],
Cell[148298, 4079, 7611, 172, 493, "Input",ExpressionUUID->"3db85ca4-3009-471b-b1f4-1ebde5484c80"],
Cell[155912, 4253, 1442, 35, 52, "Input",ExpressionUUID->"70f42f08-6d61-49c1-b114-7691183d3543"],
Cell[157357, 4290, 2874, 74, 94, "Input",ExpressionUUID->"e36c7e40-4dee-4b18-93f6-2557884e581d"],
Cell[160234, 4366, 2687, 71, 115, "Input",ExpressionUUID->"15fe5254-30b0-4beb-b4f4-22dfaee54fc2"],
Cell[162924, 4439, 1603, 39, 52, "Input",ExpressionUUID->"b76766da-dee4-4e8c-a6c1-b8c0aedfb5af"],
Cell[164530, 4480, 379, 6, 30, "Input",ExpressionUUID->"4543c6be-93cf-4bfc-824e-4a3e9174712e"],
Cell[164912, 4488, 341, 7, 30, "Input",ExpressionUUID->"3234aedb-e678-44af-90ae-455b2a114a77"],
Cell[165256, 4497, 7731, 173, 493, "Input",ExpressionUUID->"3103dbe0-e719-4984-b6a1-83534f6ec9f4"],
Cell[172990, 4672, 1454, 35, 52, "Input",ExpressionUUID->"b1583662-c667-49d6-b38e-4104928a33ce"],
Cell[174447, 4709, 1609, 39, 52, "Input",ExpressionUUID->"523d8568-80ba-47ff-89f6-14468521016c"],
Cell[176059, 4750, 383, 6, 30, "Input",ExpressionUUID->"c8d87937-b7ad-4a33-b5c0-d07a488965a3"],
Cell[176445, 4758, 560, 10, 46, "Input",ExpressionUUID->"a157c894-5c8b-4c06-a86e-3886e2f0dc54"],
Cell[177008, 4770, 6057, 157, 65, "Input",ExpressionUUID->"9e6ba929-b01a-4383-8900-71d693291d1c"],
Cell[183068, 4929, 1301, 26, 30, "Input",ExpressionUUID->"b53728e8-55de-4352-8376-fdfbf8d5a6c1"],
Cell[184372, 4957, 641, 18, 30, "Input",ExpressionUUID->"4e960901-4082-45a1-9981-f44cc8f1cbf5"],
Cell[185016, 4977, 1147, 24, 30, "Input",ExpressionUUID->"d9103a31-ee78-412b-a5d9-1c9375a6637e"],
Cell[186166, 5003, 867, 22, 30, "Input",ExpressionUUID->"4c1d92e1-fea1-4564-80e4-aff2ad5919c7"],
Cell[187036, 5027, 1233, 30, 30, "Input",ExpressionUUID->"708151e6-57af-4d43-bf4b-4e75de4bc4e0"],
Cell[188272, 5059, 684, 19, 30, "Input",ExpressionUUID->"7df39549-e27a-4e03-9b57-34d0981191f4"],
Cell[188959, 5080, 317, 6, 30, "Input",ExpressionUUID->"37d7ded6-c319-424a-844f-d230daffe2e4"],
Cell[189279, 5088, 7776, 172, 535, "Input",ExpressionUUID->"dc78339b-00f5-4580-9f33-2375149584d1"],
Cell[197058, 5262, 1506, 35, 52, "Input",ExpressionUUID->"c57f539e-9041-48f1-a339-0608724d842a"],
Cell[198567, 5299, 1868, 36, 175, "Input",ExpressionUUID->"bef582e2-ea1b-4641-ac46-26a0f1087353"],
Cell[200438, 5337, 1078, 19, 50, "Input",ExpressionUUID->"0e731434-8f89-4fcb-a695-003626832505"],
Cell[201519, 5358, 1438, 36, 30, "Input",ExpressionUUID->"35843289-8ede-4d07-92c0-9e65dda0b5f2"],
Cell[202960, 5396, 1168, 32, 30, "Input",ExpressionUUID->"35e170c2-61e7-439b-a9c3-408951a518b1"],
Cell[204131, 5430, 1169, 32, 30, "Input",ExpressionUUID->"546b0678-8159-475c-b2a4-905e6c30c824"],
Cell[205303, 5464, 1346, 23, 124, "Input",ExpressionUUID->"4beb32d3-2d47-4e53-87f0-a86758915be3"],
Cell[206652, 5489, 2051, 56, 94, "Input",ExpressionUUID->"abf56727-9c44-4152-aa25-10339eff51ed"],
Cell[208706, 5547, 281, 6, 30, "Input",ExpressionUUID->"db571896-9b52-4a3a-9d9b-50bf836a8677"],
Cell[208990, 5555, 282, 6, 30, "Input",ExpressionUUID->"e5ff73f2-56a0-4238-a575-c924d9828f14"],
Cell[209275, 5563, 2019, 56, 94, "Input",ExpressionUUID->"044a9306-2f4e-4af9-992a-f69259bc1e88"],
Cell[211297, 5621, 282, 6, 30, "Input",ExpressionUUID->"4247e504-8168-4985-8e9c-b0b491449f7e"],
Cell[211582, 5629, 258, 6, 30, "Input",ExpressionUUID->"51f8e9ee-efd1-4418-90c7-c006669d29bb"],
Cell[211843, 5637, 1971, 56, 94, "Input",ExpressionUUID->"e73d8f6b-391c-4013-8e41-d03ffd4d2403"],
Cell[213817, 5695, 282, 6, 30, "Input",ExpressionUUID->"b47b92c6-488d-45b1-9457-eb05ebdfbf80"],
Cell[214102, 5703, 230, 5, 30, "Input",ExpressionUUID->"dc29d026-9909-4663-b59f-ab347f19d763"],
Cell[214335, 5710, 1370, 24, 77, "Input",ExpressionUUID->"6e8d2d12-bb6c-4070-be8f-6745534fd18e"],
Cell[215708, 5736, 3056, 84, 52, "Input",ExpressionUUID->"30bf1737-5b33-47b9-800f-0f59b3ec149f"],
Cell[218767, 5822, 2080, 59, 94, "Input",ExpressionUUID->"314782fc-e3cf-42af-9b48-4dc09af58c47"],
Cell[220850, 5883, 2729, 80, 52, "Input",ExpressionUUID->"8029e2ba-a8b2-4529-8ca4-244d218c2f6e"],
Cell[223582, 5965, 2153, 61, 94, "Input",ExpressionUUID->"63d2e281-8652-4341-b5de-5de67237c8b8"],
Cell[225738, 6028, 454, 12, 30, "Input",ExpressionUUID->"ac55331f-6a1c-4e22-93cb-5a6004be5893"],
Cell[226195, 6042, 460, 12, 30, "Input",ExpressionUUID->"3f6433ca-cbe4-4a21-b3b2-4aaba3ae37e2"],
Cell[226658, 6056, 1131, 21, 50, "Input",ExpressionUUID->"00f59253-5e15-409e-b048-cf1e1b8863ad"],
Cell[227792, 6079, 834, 18, 30, "Input",ExpressionUUID->"53167afe-fa02-40e7-98a7-0cdb22200f42"],
Cell[228629, 6099, 440, 12, 30, "Input",ExpressionUUID->"a63e9199-294c-448d-9ba4-5ce9193d5fbd"],
Cell[229072, 6113, 785, 19, 30, "Input",ExpressionUUID->"0c361358-06e6-4de7-9995-6b9d29c57ebf"],
Cell[229860, 6134, 641, 17, 30, "Input",ExpressionUUID->"92e45852-19d4-43ef-a77a-c889af28f5ae"],
Cell[230504, 6153, 1237, 26, 30, "Input",ExpressionUUID->"38c24980-72c8-4340-8629-26e6c32f5b54"],
Cell[231744, 6181, 848, 23, 30, "Input",ExpressionUUID->"1de27a15-ee49-4669-a10a-4d508c560aba"],
Cell[232595, 6206, 1217, 32, 52, "Input",ExpressionUUID->"3199ea1c-2677-4086-8e6f-f70a084cc315"],
Cell[233815, 6240, 1165, 30, 52, "Input",ExpressionUUID->"7d1eaa53-efbc-4744-8874-6b3824c5b1a1"],
Cell[234983, 6272, 1238, 26, 30, "Input",ExpressionUUID->"78846879-30d2-43f8-aa80-20890549d06d"],
Cell[236224, 6300, 854, 23, 30, "Input",ExpressionUUID->"065620b1-139a-4c42-9c1b-0660a4f9cf1d"],
Cell[237081, 6325, 1273, 32, 52, "Input",ExpressionUUID->"06bd9612-b259-4554-b42d-7a63bc8837f4"],
Cell[238357, 6359, 1226, 31, 52, "Input",ExpressionUUID->"be0a922c-ac77-4e7b-a7ed-51159c91cb48"],
Cell[239586, 6392, 4972, 126, 157, "Input",ExpressionUUID->"97a7b536-e29f-4292-ba1f-35aa080c1ec7"],
Cell[244561, 6520, 4368, 118, 136, "Input",ExpressionUUID->"45d9edcd-1ec5-4d5d-9aea-16eb5e13f14a"],
Cell[248932, 6640, 4414, 119, 136, "Input",ExpressionUUID->"0aebf208-27db-4cf4-bda8-9ed4972a2258"],
Cell[253349, 6761, 1220, 22, 50, "Input",ExpressionUUID->"c41e36bd-e67f-4a89-817b-629958707ece"],
Cell[254572, 6785, 4464, 120, 115, "Input",ExpressionUUID->"a34cb2a6-eef8-4867-a5e8-42b41cf1f4d4"],
Cell[259039, 6907, 3539, 101, 115, "Input",ExpressionUUID->"98e81022-3f33-4fd5-af3f-bf762a55965a"],
Cell[262581, 7010, 1648, 28, 155, "Input",ExpressionUUID->"6b787a88-dfb8-4b51-bb41-281dc196991a"],
Cell[264232, 7040, 1258, 22, 77, "Input",ExpressionUUID->"ec61be32-5f1b-4926-9c94-f1cb73b5cf2e"],
Cell[265493, 7064, 14715, 384, 283, "Input",ExpressionUUID->"68f19e13-f65d-4ddd-a694-2fe7bea17a92"],
Cell[280211, 7450, 15734, 416, 283, "Input",ExpressionUUID->"8a9de931-e03f-418b-b43b-fad5a9c48460"],
Cell[295948, 7868, 15666, 419, 283, "Input",ExpressionUUID->"2a1057a1-cc3f-46be-9593-c999475780a9"],
Cell[CellGroupData[{
Cell[311639, 8291, 637, 14, 30, "Input",ExpressionUUID->"4bcce040-9086-45c9-8b3f-ab4aae5e892f"],
Cell[CellGroupData[{
Cell[312301, 8309, 915, 24, 60, "Print",ExpressionUUID->"4a41f4d8-36f8-49a2-847c-f689fec59584"],
Cell[313219, 8335, 889, 23, 60, "Print",ExpressionUUID->"5a742980-2766-4e28-addd-3c22ea360d53"]
}, Open  ]]
}, Open  ]],
Cell[314135, 8362, 15831, 418, 283, "Input",ExpressionUUID->"721e0638-c1fe-4dea-b6c6-4443ffc03795"],
Cell[329969, 8782, 15420, 416, 283, "Input",ExpressionUUID->"9854558d-a6b1-4f31-8557-1dcbccdbf0e5"],
Cell[345392, 9200, 590, 14, 52, "Input",ExpressionUUID->"47aff3fd-efa7-4299-9ced-5365ba9f4464"],
Cell[345985, 9216, 15455, 416, 283, "Input",ExpressionUUID->"79bde46c-a4c2-4db4-9b95-162b82578a2b"],
Cell[361443, 9634, 640, 14, 30, "Input",ExpressionUUID->"cb718104-7b02-4972-bbd9-7aa0989e7a19"],
Cell[362086, 9650, 15458, 416, 283, "Input",ExpressionUUID->"bb109d1c-3887-43af-bd9d-e46083a77433"],
Cell[377547, 10068, 591, 14, 52, "Input",ExpressionUUID->"3813a437-8962-4df3-be64-7d402d97898d"],
Cell[378141, 10084, 1033, 19, 77, "Input",ExpressionUUID->"d1a1d9fd-2cdd-4846-89d6-18becea45548"],
Cell[379177, 10105, 1370, 36, 30, "Input",ExpressionUUID->"c3ced121-c904-4a96-9c52-45ba1003e185"],
Cell[380550, 10143, 1494, 39, 30, "Input",ExpressionUUID->"ebbb30a8-8ed9-424c-a2e6-b3a6e2bb76ef"],
Cell[382047, 10184, 598, 12, 30, "Input",ExpressionUUID->"9606c203-3feb-4259-a397-7138a140d5c3"],
Cell[382648, 10198, 582, 17, 30, "Input",ExpressionUUID->"b0059f33-bee5-4a13-bb0c-8390a92e410c"],
Cell[383233, 10217, 1140, 20, 77, "Input",ExpressionUUID->"081f8ffa-9c97-47ea-bcad-8355976a20d8"],
Cell[384376, 10239, 555, 12, 46, "Input",ExpressionUUID->"6ffbed5e-39fd-40aa-9b78-0862bde0a753"],
Cell[384934, 10253, 2210, 56, 114, "Input",ExpressionUUID->"e9c812fc-bf70-48ef-af60-cebfbc2f2036"],
Cell[387147, 10311, 5980, 157, 65, "Input",ExpressionUUID->"d189f58e-9582-4974-8ad7-be8782d9a2de"],
Cell[393130, 10470, 765, 21, 30, "Input",ExpressionUUID->"1e75ccd7-cd8a-4fde-a7b9-4a1935a050c5"],
Cell[393898, 10493, 770, 21, 30, "Input",ExpressionUUID->"abcc3b9a-29d1-4eae-b462-90297c1a3c84"],
Cell[394671, 10516, 346, 8, 30, "Input",ExpressionUUID->"99f7be08-0216-4fff-9986-b1e8c8b65bf3"],
Cell[395020, 10526, 794, 23, 30, "Input",ExpressionUUID->"18626559-e1a4-4734-b40c-db4948d7c58f"],
Cell[395817, 10551, 1214, 26, 30, "Input",ExpressionUUID->"d64bf56a-8121-43c5-9afc-64b43507435a"],
Cell[397034, 10579, 759, 21, 30, "Input",ExpressionUUID->"f88b5536-75a8-4fe3-b58f-02069f13f9ac"],
Cell[397796, 10602, 1058, 24, 30, "Input",ExpressionUUID->"77c0b7c8-6ee3-4ca4-a2af-442b6a7ddadb"],
Cell[398857, 10628, 836, 22, 30, "Input",ExpressionUUID->"4ccbc0cd-a4e8-465b-b91b-e5190c51b087"],
Cell[399696, 10652, 1156, 20, 131, "Input",ExpressionUUID->"061e4e95-3b72-45f3-b137-e86bddb81c4b"],
Cell[400855, 10674, 1203, 31, 30, "Input",ExpressionUUID->"88cfdc56-b0e2-4714-923f-1b484ca227b3"],
Cell[402061, 10707, 653, 19, 30, "Input",ExpressionUUID->"8b24a08a-9e6a-420c-b031-b5ce499e4a59"],
Cell[402717, 10728, 321, 7, 30, "Input",ExpressionUUID->"34ba6600-980c-4918-bbbc-ce0c60c28fe8"],
Cell[403041, 10737, 7790, 175, 535, "Input",ExpressionUUID->"5367dc7c-4b4e-4650-a016-6cced37823fe"],
Cell[410834, 10914, 7687, 173, 493, "Input",ExpressionUUID->"6dedf952-50a9-4b14-ac74-f2eab12afcf4"],
Cell[418524, 11089, 1451, 36, 52, "Input",ExpressionUUID->"c89c8dbd-f6aa-469a-9c4c-ebbb176ffb16"],
Cell[419978, 11127, 2244, 60, 73, "Input",ExpressionUUID->"5759d5a1-1270-4ab9-b9d2-ead4350cfe52"],
Cell[422225, 11189, 2453, 63, 73, "Input",ExpressionUUID->"0300ad83-6126-4060-ae86-c0536bca327b"],
Cell[424681, 11254, 1605, 40, 52, "Input",ExpressionUUID->"132cf32a-236c-49dc-8f02-696cd19a33ba"],
Cell[426289, 11296, 383, 7, 30, "Input",ExpressionUUID->"9d65e9a2-e8be-4dd7-8beb-48d0915c0c1f"],
Cell[426675, 11305, 853, 19, 30, "Input",ExpressionUUID->"152961f7-40d8-4ff3-b10d-90c005dd5e77"],
Cell[427531, 11326, 343, 8, 30, "Input",ExpressionUUID->"f02988c1-4cb3-4b3d-8be7-f0167cf8ca7e"],
Cell[427877, 11336, 7709, 173, 493, "Input",ExpressionUUID->"9b28dda2-c2e8-4d7f-a53d-e7dcbca1e17c"],
Cell[435589, 11511, 1455, 36, 52, "Input",ExpressionUUID->"a5e15382-1871-4a0c-a699-9a2cecbb4af2"],
Cell[437047, 11549, 1613, 40, 52, "Input",ExpressionUUID->"6cdb6846-74b1-4b3e-91fe-8ec3bef90340"],
Cell[438663, 11591, 385, 7, 30, "Input",ExpressionUUID->"d7a78d7a-775d-4a72-b40c-77ec21a4cfd4"],
Cell[439051, 11600, 564, 11, 46, "Input",ExpressionUUID->"976241d5-90d9-48ee-9081-e38d9ed42df3"],
Cell[439618, 11613, 2270, 57, 114, "Input",ExpressionUUID->"3714617a-29bb-4faf-ba50-1213750d90ae"],
Cell[441891, 11672, 1355, 28, 30, "Input",ExpressionUUID->"e97829f4-45e5-4b00-a54c-187247061414"],
Cell[443249, 11702, 670, 20, 30, "Input",ExpressionUUID->"4153efdc-0cac-4071-b7b1-f3262ce4fa94"],
Cell[443922, 11724, 1203, 26, 30, "Input",ExpressionUUID->"36089c7c-a146-446b-a9b4-dce13735b49d"],
Cell[445128, 11752, 895, 23, 30, "Input",ExpressionUUID->"24091620-8676-4d75-9453-47bb151076bd"],
Cell[446026, 11777, 1289, 32, 30, "Input",ExpressionUUID->"7c103d17-e761-4212-a2b0-a1c64453e072"],
Cell[447318, 11811, 710, 20, 30, "Input",ExpressionUUID->"75cfc060-52a2-4303-8d72-f5cdc185ab98"],
Cell[448031, 11833, 321, 7, 30, "Input",ExpressionUUID->"1660cc95-1296-4fc4-b538-45f3cee08253"],
Cell[448355, 11842, 7804, 173, 535, "Input",ExpressionUUID->"b26c5b50-9414-4fce-bf05-5e6f436253ce"],
Cell[456162, 12017, 1559, 37, 52, "Input",ExpressionUUID->"a3170c87-0152-44d9-92a0-d12b1c3b0a7b"],
Cell[457724, 12056, 2555, 51, 155, "Input",ExpressionUUID->"8f98769d-7edf-4d24-81f6-1414f04d720b"],
Cell[460282, 12109, 1737, 32, 137, "Input",ExpressionUUID->"9e650d21-cbce-4e8e-9d14-4161bfb3ca06"],
Cell[462022, 12143, 1082, 20, 50, "Input",ExpressionUUID->"fdc444d8-842d-4a03-a160-7ada663c9337"],
Cell[463107, 12165, 1342, 36, 30, "Input",ExpressionUUID->"28543ada-9312-46c3-9d4c-40886693e0fd"],
Cell[464452, 12203, 1068, 32, 30, "Input",ExpressionUUID->"4b97c97d-6263-4726-9a27-fb0d8aad9138"],
Cell[465523, 12237, 1073, 32, 30, "Input",ExpressionUUID->"35f95ba7-2340-432e-8f8f-0afac84ac839"],
Cell[466599, 12271, 1309, 23, 124, "Input",ExpressionUUID->"02eef1ab-9984-44de-9e47-c3ea73bf57cb"],
Cell[467911, 12296, 3265, 90, 94, "Input",ExpressionUUID->"0fd67e7d-cc5f-4665-85e2-543e99ba735f"],
Cell[471179, 12388, 329, 7, 30, "Input",ExpressionUUID->"9a2091a4-9631-4978-aef5-9ee4e38379b8"],
Cell[471511, 12397, 304, 6, 30, "Input",ExpressionUUID->"1e24a313-a0bd-46e4-9b65-a981b133b131"],
Cell[471818, 12405, 3292, 90, 94, "Input",ExpressionUUID->"e7c5d06e-2ba6-4b1f-9770-816abf47c04a"],
Cell[475113, 12497, 333, 7, 30, "Input",ExpressionUUID->"329fc06f-5724-48bb-a059-ce4f32becd3e"],
Cell[475449, 12506, 282, 6, 30, "Input",ExpressionUUID->"d0fd2df4-5f59-4a90-8441-c775c5d0e8e2"],
Cell[475734, 12514, 3197, 89, 94, "Input",ExpressionUUID->"380558c1-c90c-41b6-b233-850e78ac01ec"],
Cell[478934, 12605, 335, 7, 30, "Input",ExpressionUUID->"c1c6c9d8-bdd8-48cd-be5c-0eabe35bd912"],
Cell[479272, 12614, 256, 6, 30, "Input",ExpressionUUID->"143203c8-1d8d-492e-bacd-469b06b48f6d"],
Cell[479531, 12622, 1370, 24, 77, "Input",ExpressionUUID->"310e5bd9-ce6a-4d33-af82-6bb1e89afbb7"],
Cell[480904, 12648, 3098, 84, 52, "Input",ExpressionUUID->"f123af3a-fac2-4a30-ae7a-2c3cc053bc19"],
Cell[484005, 12734, 2035, 58, 52, "Input",ExpressionUUID->"18c798f0-eb8d-447a-ab36-9538cdd0caa0"],
Cell[486043, 12794, 2778, 80, 52, "Input",ExpressionUUID->"fa97a459-eec7-404d-b938-2f5abd09c20c"],
Cell[488824, 12876, 1930, 58, 52, "Input",ExpressionUUID->"4582babc-a5eb-42ee-8b8a-c34bf3111ff8"],
Cell[490757, 12936, 506, 13, 30, "Input",ExpressionUUID->"08b2829f-471f-43fe-9d5d-b275c3782468"],
Cell[491266, 12951, 507, 13, 30, "Input",ExpressionUUID->"0d9aa19e-9b29-438c-a4e6-e0edeb46e9d2"],
Cell[491776, 12966, 1131, 21, 50, "Input",ExpressionUUID->"8719f0f8-88f2-426b-b05d-3e0608316a69"],
Cell[492910, 12989, 886, 19, 30, "Input",ExpressionUUID->"7e5fc34d-3cd5-4981-aef6-ea7cc64fdcec"],
Cell[493799, 13010, 493, 13, 30, "Input",ExpressionUUID->"953e0529-78fe-4c6c-bf61-9e11f20ffa11"],
Cell[494295, 13025, 969, 22, 30, "Input",ExpressionUUID->"fb87d8ee-0ccc-499c-99fc-30fe413217a8"],
Cell[495267, 13049, 823, 20, 30, "Input",ExpressionUUID->"18dbc5f5-935d-4d4b-934b-4b96c81d1a2a"],
Cell[496093, 13071, 1286, 27, 30, "Input",ExpressionUUID->"58d9df11-d5f1-4690-bad5-fbe3fc30cc0b"],
Cell[497382, 13100, 894, 23, 30, "Input",ExpressionUUID->"9424943a-9829-4e3c-a1ed-c120ef6464d2"],
Cell[498279, 13125, 1265, 32, 52, "Input",ExpressionUUID->"6addba2d-b617-4f24-aa8a-86847b4cee73"],
Cell[499547, 13159, 1217, 31, 52, "Input",ExpressionUUID->"376d358a-a9fe-439f-b81d-5238b0db2621"],
Cell[500767, 13192, 1286, 27, 30, "Input",ExpressionUUID->"6686648f-87f1-4cfa-89a5-7912e6cb5c78"],
Cell[502056, 13221, 900, 23, 30, "Input",ExpressionUUID->"9b580279-f7f8-4833-bd7e-b225911526c3"],
Cell[502959, 13246, 1323, 33, 52, "Input",ExpressionUUID->"f34658ab-290f-44c1-a292-be7d9f0b7208"],
Cell[504285, 13281, 1272, 31, 52, "Input",ExpressionUUID->"b963a9ce-64a3-475a-869b-46c90db1e29a"],
Cell[505560, 13314, 5020, 126, 157, "Input",ExpressionUUID->"fc0a1535-f47c-4d52-89c0-791097e043e6"],
Cell[510583, 13442, 4419, 119, 136, "Input",ExpressionUUID->"4cfe1af6-4761-43e5-bc58-6d4dc846a0ca"],
Cell[515005, 13563, 4463, 120, 136, "Input",ExpressionUUID->"679dfa4f-1ca4-4b8d-9f24-f2e4999d0268"],
Cell[519471, 13685, 1220, 22, 50, "Input",ExpressionUUID->"bf1629a2-4501-43c1-b07f-32d696943ccb"],
Cell[520694, 13709, 4375, 120, 136, "Input",ExpressionUUID->"0c1079f8-37c9-4677-ab61-4cc1a102b2a2"],
Cell[525072, 13831, 3634, 102, 115, "Input",ExpressionUUID->"09a2cbd8-875b-425f-9c6e-a53726fc3f07"],
Cell[528709, 13935, 1642, 28, 103, "Input",ExpressionUUID->"f782654b-0e26-4667-bd34-b33f7e6944d8"],
Cell[530354, 13965, 1258, 22, 77, "Input",ExpressionUUID->"bc701d99-15a1-496c-8e12-fe8a046c27f0"],
Cell[531615, 13989, 15716, 420, 283, "Input",ExpressionUUID->"741ff4bb-7ed1-4567-bf89-29ff0125a544"],
Cell[547334, 14411, 687, 15, 30, "Input",ExpressionUUID->"f419320f-69d4-421d-b7f6-411db82406d3"],
Cell[548024, 14428, 15465, 416, 283, "Input",ExpressionUUID->"f11fdf9b-fa44-4c23-9a66-5968f6606f44"],
Cell[563492, 14846, 634, 14, 30, "Input",ExpressionUUID->"50a74824-6546-424a-84fa-e626d185ac91"],
Cell[564129, 14862, 15506, 417, 283, "Input",ExpressionUUID->"f7cd0ead-a4ea-4ee3-83d3-8c6e4addf42f"],
Cell[579638, 15281, 688, 15, 30, "Input",ExpressionUUID->"23e84bad-e282-4509-b323-4b8623feea14"],
Cell[580329, 15298, 15509, 417, 283, "Input",ExpressionUUID->"2e1f2a0c-7920-4e67-9a8d-0ed21c694ed7"],
Cell[595841, 15717, 636, 14, 52, "Input",ExpressionUUID->"32965c8e-c107-4c97-bdfc-c6106f9e7df2"],
Cell[596480, 15733, 1470, 25, 77, "Input",ExpressionUUID->"53af2810-cb6a-4b5a-b27b-7a5b64c06055"],
Cell[597953, 15760, 1033, 19, 77, "Input",ExpressionUUID->"03eec30b-6995-4592-b3f4-7138dcf6daa0"],
Cell[598989, 15781, 1418, 36, 30, "Input",ExpressionUUID->"726a6cde-f889-4b1f-ab3e-5401c56fff07"],
Cell[600410, 15819, 1546, 40, 30, "Input",ExpressionUUID->"e65334fd-c288-4974-9cda-eaaafdc4c675"],
Cell[601959, 15861, 619, 12, 30, "Input",ExpressionUUID->"b72c72e5-fac7-4a75-a123-f8f091e9bf20"],
Cell[602581, 15875, 582, 17, 30, "Input",ExpressionUUID->"22653749-5e7f-443f-8be9-d5223adb5cb6"],
Cell[603166, 15894, 555, 12, 46, "Input",ExpressionUUID->"f01cbb59-4722-4d15-8296-75b82588e96f"],
Cell[603724, 15908, 2210, 56, 114, "Input",ExpressionUUID->"03530035-1c69-4c93-8aa0-b7317eb79191"],
Cell[605937, 15966, 5980, 157, 65, "Input",ExpressionUUID->"b9d8d9ba-98d0-45a4-8d45-94bb377d1250"],
Cell[611920, 16125, 767, 21, 30, "Input",ExpressionUUID->"41796c3f-af37-4612-9157-b15072ed30e0"],
Cell[612690, 16148, 768, 21, 30, "Input",ExpressionUUID->"255c8ff3-79a5-4900-9b54-c1b9785d7fc5"],
Cell[613461, 16171, 342, 8, 30, "Input",ExpressionUUID->"3aea1f33-1c4c-4913-b2f3-f87ccef95928"],
Cell[613806, 16181, 796, 23, 30, "Input",ExpressionUUID->"3c3cc94c-3413-49aa-8864-88434f99bd73"],
Cell[614605, 16206, 1210, 26, 30, "Input",ExpressionUUID->"e343f044-605d-4efa-af8e-5ff38eaa500b"],
Cell[615818, 16234, 761, 21, 30, "Input",ExpressionUUID->"0681fbed-1eff-4aa4-93c0-5ee2d4ee5ecc"],
Cell[616582, 16257, 1059, 24, 30, "Input",ExpressionUUID->"8bc137c5-952b-4208-9051-45122dddb3b3"],
Cell[617644, 16283, 833, 22, 30, "Input",ExpressionUUID->"e9599f40-5e6f-4de1-b97f-5d8543c930b6"],
Cell[618480, 16307, 1203, 31, 30, "Input",ExpressionUUID->"cbf6e348-b580-411f-afca-5f0145669e94"],
Cell[619686, 16340, 653, 19, 30, "Input",ExpressionUUID->"6c268b53-f1bb-4c1a-8785-d2ac38ba9982"],
Cell[620342, 16361, 321, 7, 30, "Input",ExpressionUUID->"f3c98b5f-86e4-4aa4-8cda-475f9b3a6a69"],
Cell[620666, 16370, 7617, 173, 493, "Input",ExpressionUUID->"05b88985-beee-4bff-8a7a-bb7dc5765126"],
Cell[628286, 16545, 1447, 36, 52, "Input",ExpressionUUID->"3e5210c8-3b6f-49d3-b5ae-b444ccacf109"],
Cell[629736, 16583, 2404, 64, 73, "Input",ExpressionUUID->"256f7044-154d-4a95-b07f-7306c623afad"],
Cell[632143, 16649, 1603, 40, 52, "Input",ExpressionUUID->"d2d230df-7ed0-471f-aadc-2e36e65def1b"],
Cell[633749, 16691, 382, 7, 30, "Input",ExpressionUUID->"f0639ce3-2a58-4ae1-b266-d8ad3cf4f774"],
Cell[634134, 16700, 760, 18, 30, "Input",ExpressionUUID->"061b7567-dba2-4149-859a-22e5d0a27b49"],
Cell[634897, 16720, 345, 8, 30, "Input",ExpressionUUID->"875785cb-708b-44ae-85ff-58edf91b3084"],
Cell[635245, 16730, 7737, 174, 493, "Input",ExpressionUUID->"97ec16d0-9200-45ba-aa40-f239f5ca288b"],
Cell[642985, 16906, 1456, 36, 52, "Input",ExpressionUUID->"c90138c5-aa2f-4c09-986f-ac93bc2091d9"],
Cell[644444, 16944, 1613, 40, 52, "Input",ExpressionUUID->"5c07ace6-7d8b-4fac-98ed-1db05605da40"],
Cell[646060, 16986, 383, 7, 30, "Input",ExpressionUUID->"a95c169a-a90e-463e-93f2-5dddbe64c07b"],
Cell[646446, 16995, 2106, 38, 175, "Input",ExpressionUUID->"9f491732-97a9-49f3-bb72-c85f2b76c886"],
Cell[648555, 17035, 1082, 20, 50, "Input",ExpressionUUID->"f265c65f-6755-42e6-86a2-e432bba49d83"],
Cell[649640, 17057, 1390, 36, 30, "Input",ExpressionUUID->"dd71dec2-ba1a-4b25-b22d-25c6deb7fd5d"],
Cell[651033, 17095, 1120, 33, 30, "Input",ExpressionUUID->"534f9dab-94f7-4729-8a1c-471060ac5bca"],
Cell[652156, 17130, 1127, 33, 30, "Input",ExpressionUUID->"012bda9e-d7bc-4660-a166-8b764bee87c3"],
Cell[653286, 17165, 1426, 25, 124, "Input",ExpressionUUID->"f3a301a9-6539-42ac-8f0a-4cb0b944c828"],
Cell[654715, 17192, 995, 29, 30, "Input",ExpressionUUID->"1ff87ec2-f9e0-4cf4-bb01-23d87a9abafc"],
Cell[655713, 17223, 3366, 92, 94, "Input",ExpressionUUID->"449d8ddb-1bd7-447a-aacd-e64aaa790ac4"],
Cell[659082, 17317, 380, 8, 30, "Input",ExpressionUUID->"d1cae3f2-533c-4838-864a-b28b495e0486"],
Cell[659465, 17327, 299, 6, 30, "Input",ExpressionUUID->"a3cb8c34-c0b4-4f2f-85ec-2297025cacf9"],
Cell[659767, 17335, 331, 7, 30, "Input",ExpressionUUID->"f84f3ba2-bf0f-4199-9469-c836baeeb545"],
Cell[660101, 17344, 1241, 38, 30, "Input",ExpressionUUID->"42c7305a-e2f4-4e72-83f7-4ce903b600ef"],
Cell[661345, 17384, 3347, 91, 94, "Input",ExpressionUUID->"24c311f7-5fec-4112-8401-1089579943fd"],
Cell[664695, 17477, 388, 8, 30, "Input",ExpressionUUID->"d2fca724-b97c-42d1-b0c9-253859cc111a"],
Cell[665086, 17487, 252, 6, 30, "Input",ExpressionUUID->"7e25a0f7-9c55-48d3-8ce7-40a82f1fd35c"],
Cell[665341, 17495, 307, 6, 30, "Input",ExpressionUUID->"ebbb8d3b-6a3d-4efa-9f8c-bed268e1e4af"],
Cell[665651, 17503, 1299, 39, 30, "Input",ExpressionUUID->"9d821f25-b47c-49df-8ecc-96d03ba0b8eb"],
Cell[666953, 17544, 3250, 90, 94, "Input",ExpressionUUID->"c556dbc4-6e31-4117-9348-5412eb4bd1eb"],
Cell[670206, 17636, 386, 8, 30, "Input",ExpressionUUID->"6f50aae5-7adf-496e-8fe9-bc5923ec99bd"],
Cell[670595, 17646, 279, 6, 30, "Input",ExpressionUUID->"0ac7beeb-5719-44a1-9fc8-f84d9a9e01d2"],
Cell[670877, 17654, 227, 5, 30, "Input",ExpressionUUID->"acaedeeb-3163-416f-94b1-62b7d3bae89e"],
Cell[671107, 17661, 1370, 24, 77, "Input",ExpressionUUID->"4f0e7815-6bbc-48bd-81bc-429139cd1f61"],
Cell[672480, 17687, 20261, 559, 346, "Input",ExpressionUUID->"35875151-e0c5-4a45-9673-4bd38c7646cb"],
Cell[692744, 18248, 426, 10, 30, "Input",ExpressionUUID->"a9cb618e-e332-471d-b2b0-3f424ac20f2c"],
Cell[693173, 18260, 19363, 546, 325, "Input",ExpressionUUID->"e35d49c4-5e04-4012-ad9c-fb813758c9d7"],
Cell[712539, 18808, 2133, 59, 52, "Input",ExpressionUUID->"d80503c7-7c71-4db6-9646-05989d754e47"],
Cell[714675, 18869, 19196, 550, 346, "Input",ExpressionUUID->"6d61c5d9-3662-42e7-89fa-1ceeff90c109"],
Cell[733874, 19421, 1978, 59, 52, "Input",ExpressionUUID->"fffd748a-dc12-41e2-899c-5833a58d5d06"],
Cell[735855, 19482, 804, 20, 30, "Input",ExpressionUUID->"2adb63c7-02d8-44df-90f2-17fb4eb0938a"],
Cell[736662, 19504, 805, 20, 30, "Input",ExpressionUUID->"57462764-f825-4a1d-81d2-f8a4ce8fd507"],
Cell[737470, 19526, 1131, 21, 50, "Input",ExpressionUUID->"8cab4f64-c7bc-4edf-b615-2673c6ecb728"],
Cell[738604, 19549, 1042, 21, 30, "Input",ExpressionUUID->"7215ede3-a11c-48dc-b87d-c77ff396b62c"],
Cell[739649, 19572, 601, 14, 30, "Input",ExpressionUUID->"9fe41ace-01eb-4320-ba09-99f5978aae13"],
Cell[740253, 19588, 1077, 24, 30, "Input",ExpressionUUID->"5296c769-7c95-471a-84ae-e47af77d4d31"],
Cell[741333, 19614, 906, 21, 30, "Input",ExpressionUUID->"59a6a417-d0a5-4fa2-8a69-414ff2602948"],
Cell[742242, 19637, 1339, 28, 30, "Input",ExpressionUUID->"5797fca4-b144-4c55-a9d6-a6a1e354a0b0"],
Cell[743584, 19667, 948, 24, 30, "Input",ExpressionUUID->"c93e39db-ebcc-4faf-8c6c-fe43a86e61ca"],
Cell[744535, 19693, 1318, 33, 52, "Input",ExpressionUUID->"6ac01a4e-48d9-4eb1-b96e-b8dfeeb6cbb1"],
Cell[745856, 19728, 1269, 31, 52, "Input",ExpressionUUID->"4fec356a-f5b5-480d-a004-77499da827c8"],
Cell[747128, 19761, 1340, 28, 30, "Input",ExpressionUUID->"cb03b84d-a098-40f0-9818-359bbe769d76"],
Cell[748471, 19791, 958, 24, 30, "Input",ExpressionUUID->"b203b21e-8e04-40ed-9b90-c3aaeee97cdf"],
Cell[749432, 19817, 1380, 34, 52, "Input",ExpressionUUID->"3c4488ca-4242-4ac7-b727-0bab309fbdbc"],
Cell[750815, 19853, 1327, 32, 52, "Input",ExpressionUUID->"909bab0f-ee47-4df8-94b3-927b2fce3857"],
Cell[752145, 19887, 5072, 127, 157, "Input",ExpressionUUID->"e4f65e3c-0635-4ebd-b467-c711515f78e3"],
Cell[757220, 20016, 4620, 122, 136, "Input",ExpressionUUID->"5668482c-658a-4746-bdd4-2e153c9be318"],
Cell[761843, 20140, 4609, 122, 136, "Input",ExpressionUUID->"8074c6a7-48d2-4ac1-ac8f-90463321a387"],
Cell[766455, 20264, 1243, 22, 50, "Input",ExpressionUUID->"1f20794c-c889-4c92-ab58-8a866e9f810f"],
Cell[767701, 20288, 3587, 97, 115, "Input",ExpressionUUID->"e02863df-b239-4b4e-94b3-fd6a12307cc4"],
Cell[771291, 20387, 3614, 102, 115, "Input",ExpressionUUID->"0edd26ff-9aa7-4ff9-a454-91487d01d3d1"],
Cell[774908, 20491, 1500, 25, 77, "Input",ExpressionUUID->"e3cc4ef3-337f-43a2-a07a-f45b84519e8b"],
Cell[776411, 20518, 1258, 22, 77, "Input",ExpressionUUID->"b87f123c-2ac5-41ea-8c32-34a033ef56f3"],
Cell[777672, 20542, 15775, 421, 283, "Input",ExpressionUUID->"fb9c7428-10b9-4b9c-9cc9-08da86886b94"],
Cell[793450, 20965, 786, 16, 52, "Input",ExpressionUUID->"43fee7c3-7cd1-4f21-bff8-de29d3c205b7"],
Cell[794239, 20983, 15616, 418, 283, "Input",ExpressionUUID->"91befdbc-da43-4c01-97c8-1f118d56272f"],
Cell[809858, 21403, 729, 15, 52, "Input",ExpressionUUID->"5550c675-0e67-48d7-94a5-63ab808cfa00"],
Cell[810590, 21420, 15594, 418, 283, "Input",ExpressionUUID->"f13a24e7-36f9-4325-b4d6-f679591da251"],
Cell[826187, 21840, 787, 16, 52, "Input",ExpressionUUID->"75237cd1-9c27-42ea-8e46-3cc2fa7c3dd6"],
Cell[826977, 21858, 15668, 419, 283, "Input",ExpressionUUID->"d86e91c3-1595-4f86-8efc-89f430bfc5bb"],
Cell[842648, 22279, 711, 16, 52, "Input",ExpressionUUID->"5997e657-7bfa-433b-9e03-6d7ed32f3528"],
Cell[843362, 22297, 1033, 19, 77, "Input",ExpressionUUID->"635c1317-1cf4-4fc3-9d31-bb6f0886d386"],
Cell[844398, 22318, 1471, 37, 30, "Input",ExpressionUUID->"e0ddad96-e91c-47a8-a3d3-19a452f3427c"],
Cell[845872, 22357, 1594, 40, 30, "Input",ExpressionUUID->"8ceb4373-4e90-4371-9231-f10c0b7b818a"],
Cell[847469, 22399, 670, 13, 30, "Input",ExpressionUUID->"2fecda6f-444a-4c62-9f21-51849de15a62"],
Cell[848142, 22414, 583, 17, 30, "Input",ExpressionUUID->"22f8e31d-5bb8-4961-a9c0-ea5f04a33d35"],
Cell[848728, 22433, 555, 12, 46, "Input",ExpressionUUID->"d7497705-e4c3-4f66-9fce-d8f2a723af1b"],
Cell[849286, 22447, 2167, 56, 120, "Input",ExpressionUUID->"35117932-65a5-4de3-b65d-e9a5295d9ecb"],
Cell[851456, 22505, 5933, 156, 65, "Input",ExpressionUUID->"c8dd1673-fd8b-4d1c-819e-53f690191ff8"],
Cell[857392, 22663, 743, 21, 30, "Input",ExpressionUUID->"fd406cbb-bac4-4313-b922-6ff8fb95ce77"],
Cell[858138, 22686, 746, 21, 30, "Input",ExpressionUUID->"69ef8010-53be-406c-ac7f-e2384bff790a"],
Cell[858887, 22709, 295, 7, 30, "Input",ExpressionUUID->"491f05ff-1e5f-443a-ba66-67680bb2108b"],
Cell[859185, 22718, 769, 22, 30, "Input",ExpressionUUID->"8d0e994d-3901-4b89-80ed-5463d86fead3"],
Cell[859957, 22742, 1162, 25, 30, "Input",ExpressionUUID->"35ea849d-7a52-4022-a466-85969d230772"],
Cell[861122, 22769, 736, 21, 30, "Input",ExpressionUUID->"3dfcd25a-c2a9-417c-a253-ac180addc95a"],
Cell[861861, 22792, 1015, 24, 30, "Input",ExpressionUUID->"ca56502a-02ea-4d04-9705-10718e9d1de4"],
Cell[862879, 22818, 813, 22, 30, "Input",ExpressionUUID->"088249c9-3af8-4df8-ab13-05c79b785f0d"],
Cell[863695, 22842, 1156, 30, 30, "Input",ExpressionUUID->"7edcebb8-4e4d-485a-b06e-06eca726c285"],
Cell[864854, 22874, 631, 19, 30, "Input",ExpressionUUID->"ca683d81-82bf-4d5a-95b3-a4da8d5b3333"],
Cell[865488, 22895, 321, 7, 30, "Input",ExpressionUUID->"508ee0bd-d3bf-4484-b144-4139e1e0c68f"],
Cell[865812, 22904, 7578, 172, 493, "Input",ExpressionUUID->"5b6691c6-fab6-4eda-aab3-2f92f019c2b7"],
Cell[873393, 23078, 1400, 35, 52, "Input",ExpressionUUID->"88117cca-4435-40fd-9ffc-76db02582a7d"],
Cell[874796, 23115, 2425, 63, 73, "Input",ExpressionUUID->"e6c0852b-f484-4b00-8e12-76144ce5e7ac"],
Cell[877224, 23180, 1555, 39, 52, "Input",ExpressionUUID->"75b76328-7716-4c28-9f8c-ffd72c19ec9d"],
Cell[878782, 23221, 339, 7, 30, "Input",ExpressionUUID->"6077ee0d-3ef4-4b98-9c45-0350c1ff3458"],
Cell[879124, 23230, 761, 18, 30, "Input",ExpressionUUID->"d64b71b7-dc75-4b14-896f-00af57131622"],
Cell[879888, 23250, 182, 4, 30, "Input",ExpressionUUID->"3a070a47-90d4-4998-84e7-73259a4a247c"],
Cell[880073, 23256, 296, 7, 30, "Input",ExpressionUUID->"f3db792c-7548-4b01-860a-26d6a5116559"],
Cell[880372, 23265, 7698, 173, 493, "Input",ExpressionUUID->"79eff896-b630-4104-851f-2a90bb408fb0"],
Cell[888073, 23440, 1409, 35, 52, "Input",ExpressionUUID->"84bc6332-8209-4ab3-91fb-7cd252d64928"],
Cell[889485, 23477, 1565, 39, 52, "Input",ExpressionUUID->"ab6bb23c-6180-4b25-8bfd-d32079e50147"],
Cell[891053, 23518, 339, 7, 30, "Input",ExpressionUUID->"9eeb9c1f-cb18-4b0c-84a4-1e76f262737b"]
}
]
*)



==> anc/AbelianGaugeTheoryBeyondPBC.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    208298,       4928]
NotebookOptionsPosition[    196187,       4793]
NotebookOutlinePosition[    196525,       4808]
CellTagsIndexPosition[    196482,       4805]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<In this Mathematica notebook I solve Abelian lattice gauge theory in \
the presence of non-trivial boundary conditions, using the capacitor with \
finite potential as the simplest example\>\"", ";"}],
  Background->GrayLevel[0.85]]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642783330409*^9}, {3.821248473382477*^9, 3.821248500220903*^9}, {
   3.821248640976519*^9, 3.8212486622006807`*^9}, {3.822453877061619*^9, 
   3.822453885189492*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[297]:=",ExpressionUUID->"6141bdae-aa38-43b8-9a61-e217ffdee9e4"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<In this notebook I make the case that the ordinary discretization of \
lattice gauge theories as deployed so far with the forward Wilson Action (or \
even the clover leaf) does not allow to faithfully capture the observable \
physical forces in such systems.\n\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.82107646644083*^9, 3.821076493375125*^9}, {3.821248674322565*^9, 
   3.8212486749503403`*^9}, {3.8212490776647778`*^9, 3.8212490794919357`*^9}},
 
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[298]:=",ExpressionUUID->"e91e770d-8321-44d2-8837-0162be4af068"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Nx", "=", "16"}], ";"}]], "Input",
 CellChangeTimes->{{3.820643361412657*^9, 3.820643362970393*^9}, 
   3.8208404327224483`*^9, {3.820842344407694*^9, 3.820842344827983*^9}, {
   3.821074733746965*^9, 3.82107473914872*^9}, 3.821440039424774*^9, {
   3.8214401947002*^9, 3.8214401947395077`*^9}},
 CellLabel->
  "In[299]:=",ExpressionUUID->"89949d6c-c608-49b5-a002-1277274336dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.82064838164779*^9, 3.820648403026555*^9}, 
   3.820816614174918*^9},
 CellLabel->
  "In[300]:=",ExpressionUUID->"97b3cca0-0b8a-42cf-908b-0803d5842d56"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coord", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", 
           RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", "Nx"}], 
        "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.819283692839261*^9, 3.8192837073994617`*^9}, {
   3.8197139115810223`*^9, 3.819713913870956*^9}, 3.819726956211684*^9, {
   3.820645103438698*^9, 3.820645104004179*^9}},
 CellLabel->
  "In[301]:=",ExpressionUUID->"ba9ba13a-407e-45ba-9fba-801d794a5d30"],

Cell[BoxData[
 RowBox[{"\"\<Solving Poisson's equation for the potential of a finite \
circular capacitor with plates in the xy plane separated by z.\>\"", 
  ";"}]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.8206428939880466`*^9, 3.820642980224801*^9}, {
   3.8206448236770077`*^9, 3.820644868803504*^9}, {3.820648007452277*^9, 
   3.820648009226388*^9}, {3.821249138673965*^9, 3.821249153196928*^9}, {
   3.821249233719431*^9, 3.821249263435706*^9}, {3.821249510531414*^9, 
   3.8212495113255873`*^9}, {3.821250203347271*^9, 3.821250233361156*^9}, {
   3.822453921507522*^9, 3.822453922609667*^9}},
 FontSize->24,
 Background->RGBColor[0.87, 0.94, 1],
 CellLabel->
  "In[302]:=",ExpressionUUID->"527849ef-1036-4068-bd12-1db745d2e4af"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Defining the degrees of freedom to solve for: electric fields in x,y \
and z direction\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}, {
   3.82064829047336*^9, 3.820648315004974*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[303]:=",ExpressionUUID->"770958f8-32dc-4bc1-a2ea-6ce1e32ed52b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"varsPhi", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Phi", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", 
           RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", "Nx"}], 
        "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8192814236964273`*^9, 3.819281529076988*^9}, 
   3.819282161312039*^9, {3.819713916191221*^9, 3.819713968268935*^9}, {
   3.819714009248756*^9, 3.819714012228104*^9}, {3.819714056626445*^9, 
   3.819714124246956*^9}, 3.819724263614711*^9, 3.8197257045979567`*^9, {
   3.81972640075322*^9, 3.819726403460581*^9}, {3.820648211574252*^9, 
   3.820648215867544*^9}, {3.820651515159154*^9, 3.8206515157294188`*^9}, {
   3.8207534514364367`*^9, 3.820753452694435*^9}, {3.8212493006734867`*^9, 
   3.8212493053606358`*^9}},
 CellLabel->
  "In[304]:=",ExpressionUUID->"3de73f79-23f8-4798-89e6-cf87bb9ebb83"],

Cell[BoxData[
 StyleBox[
  RowBox[{"\"\<Defining the boundary conditions:\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}, {
   3.82064829047336*^9, 3.820648315004974*^9}, {3.8212495501880007`*^9, 
   3.8212495533520327`*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[305]:=",ExpressionUUID->"ae1103d1-a5d6-4d1e-9689-7cfc45831c36"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B1yz", "=", 
   RowBox[{"varsPhi", "[", 
    RowBox[{"[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Position", "[", 
       RowBox[{"coord", ",", " ", 
        RowBox[{"Alternatives", "@@", 
         RowBox[{"Select", "[", 
          RowBox[{"coord", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}], "&"}]}], 
          "]"}]}]}], "]"}], "]"}], " ", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.821249580370873*^9, 3.82124959466991*^9}, 
   3.821249685070032*^9, {3.821249819153886*^9, 3.8212499744259777`*^9}, {
   3.821250018697205*^9, 3.8212500501182327`*^9}},
 CellLabel->
  "In[306]:=",ExpressionUUID->"25af461f-2ed5-4d7c-8cde-e3569eb6575f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B2yz", "=", 
   RowBox[{"varsPhi", "[", 
    RowBox[{"[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Position", "[", 
       RowBox[{"coord", ",", " ", 
        RowBox[{"Alternatives", "@@", 
         RowBox[{"Select", "[", 
          RowBox[{"coord", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
             RowBox[{"Nx", "-", "1"}]}], "&"}]}], "]"}]}]}], "]"}], "]"}], 
     " ", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.821249990440392*^9, 3.821250052651188*^9}},
 CellLabel->
  "In[307]:=",ExpressionUUID->"70350c58-245d-4216-8a98-67f928e03c7f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B1xz", "=", 
   RowBox[{"varsPhi", "[", 
    RowBox[{"[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Position", "[", 
       RowBox[{"coord", ",", " ", 
        RowBox[{"Alternatives", "@@", 
         RowBox[{"Select", "[", 
          RowBox[{"coord", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "0"}], "&"}]}], 
          "]"}]}]}], "]"}], "]"}], " ", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.821249580370873*^9, 3.82124959466991*^9}, 
   3.821249685070032*^9, {3.821249819153886*^9, 3.8212499744259777`*^9}, {
   3.821250018697205*^9, 3.8212500580375347`*^9}},
 CellLabel->
  "In[308]:=",ExpressionUUID->"768c9b98-7395-4c34-9010-9d1d626b9d07"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B2xz", "=", 
   RowBox[{"varsPhi", "[", 
    RowBox[{"[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Position", "[", 
       RowBox[{"coord", ",", " ", 
        RowBox[{"Alternatives", "@@", 
         RowBox[{"Select", "[", 
          RowBox[{"coord", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
             RowBox[{"Nx", "-", "1"}]}], "&"}]}], "]"}]}]}], "]"}], "]"}], 
     " ", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.821249990440392*^9, 3.8212500597804823`*^9}},
 CellLabel->
  "In[309]:=",ExpressionUUID->"60ca9bcc-2d9b-4aac-ac85-359eae45bcde"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B1xy", "=", 
   RowBox[{"varsPhi", "[", 
    RowBox[{"[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Position", "[", 
       RowBox[{"coord", ",", " ", 
        RowBox[{"Alternatives", "@@", 
         RowBox[{"Select", "[", 
          RowBox[{"coord", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "0"}], "&"}]}], 
          "]"}]}]}], "]"}], "]"}], " ", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.821249580370873*^9, 3.82124959466991*^9}, 
   3.821249685070032*^9, {3.821249819153886*^9, 3.8212499744259777`*^9}, {
   3.821250018697205*^9, 3.821250069271801*^9}},
 CellLabel->
  "In[310]:=",ExpressionUUID->"48db84f0-b049-4f77-bc99-c4b2c486ca3f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B2xy", "=", 
   RowBox[{"varsPhi", "[", 
    RowBox[{"[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Position", "[", 
       RowBox[{"coord", ",", " ", 
        RowBox[{"Alternatives", "@@", 
         RowBox[{"Select", "[", 
          RowBox[{"coord", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
             RowBox[{"Nx", "-", "1"}]}], "&"}]}], "]"}]}]}], "]"}], "]"}], 
     " ", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.821249990440392*^9, 3.8212500702726603`*^9}},
 CellLabel->
  "In[311]:=",ExpressionUUID->"8e3032a0-65e6-4dcc-ba19-7022f3ca02f1"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"ByzValsList", "=", 
     RowBox[{"<|", "|>"}]}], ";", 
    RowBox[{"z", "=", "0"}]}], ",", 
   RowBox[{"z", "<", "Nx"}], ",", 
   RowBox[{"z", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"y", "=", "0"}], ",", 
     RowBox[{"y", "<", "Nx"}], ",", 
     RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AssociateTo", "[", 
       RowBox[{"B1xyValsList", ",", 
        RowBox[{
         RowBox[{"Phi", "[", 
          RowBox[{"0", ",", "y", ",", "z"}], "]"}], "\[Rule]", "0."}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"AssociateTo", "[", 
       RowBox[{"B1xyValsList", ",", 
        RowBox[{
         RowBox[{"Phi", "[", 
          RowBox[{
           RowBox[{"Nx", "-", "1"}], ",", "y", ",", "z"}], "]"}], "\[Rule]", 
         "0."}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.8212512393728533`*^9, 3.821251362883572*^9}},
 CellLabel->
  "In[312]:=",ExpressionUUID->"5aee3364-5bab-43a6-b52c-228065e1f3b0"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"BxzValsList", "=", 
     RowBox[{"<|", "|>"}]}], ";", 
    RowBox[{"z", "=", "0"}]}], ",", 
   RowBox[{"z", "<", "Nx"}], ",", 
   RowBox[{"z", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"x", "=", "0"}], ",", 
     RowBox[{"x", "<", "Nx"}], ",", 
     RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AssociateTo", "[", 
       RowBox[{"BxzValsList", ",", 
        RowBox[{
         RowBox[{"Phi", "[", 
          RowBox[{"x", ",", "0", ",", "z"}], "]"}], "\[Rule]", "0."}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"AssociateTo", "[", 
       RowBox[{"BxzValsList", ",", 
        RowBox[{
         RowBox[{"Phi", "[", 
          RowBox[{"x", ",", 
           RowBox[{"Nx", "-", "1"}], ",", "z"}], "]"}], "\[Rule]", "0."}]}], 
       "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.821251344178582*^9, 3.821251402066581*^9}},
 CellLabel->
  "In[313]:=",ExpressionUUID->"97eb4889-e852-47c3-8e19-6df5fd6f5370"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"B1xyValsList", "=", 
     RowBox[{"<|", "|>"}]}], ";", 
    RowBox[{"x", "=", "0"}]}], ",", 
   RowBox[{"x", "<", "Nx"}], ",", 
   RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"y", "=", "0"}], ",", 
     RowBox[{"y", "<", "Nx"}], ",", 
     RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AssociateTo", "[", 
       RowBox[{"B1xyValsList", ",", 
        RowBox[{
         RowBox[{"Phi", "[", 
          RowBox[{"x", ",", "y", ",", "0"}], "]"}], "\[Rule]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.5"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Tanh", "[", 
              RowBox[{
               RowBox[{"-", "10"}], "*", 
               RowBox[{"(", 
                RowBox[{"0.75", "-", 
                 RowBox[{
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "-", 
                    RowBox[{"Nx", "/", "2"}]}], ")"}], "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"y", "-", 
                    RowBox[{"Nx", "/", "2"}]}], ")"}], "^", "2"}]}], ")"}], 
                   "]"}], "*", 
                  RowBox[{"Pi", "/", "Nx"}]}]}], ")"}]}], "]"}], "*", 
             RowBox[{"Tanh", "[", 
              RowBox[{"10", "*", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "-", 
                    RowBox[{"Nx", "/", "2"}]}], ")"}], "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"y", "-", 
                    RowBox[{"Nx", "/", "2"}]}], ")"}], "^", "2"}]}], ")"}], 
                   "]"}], "*", 
                  RowBox[{"Pi", "/", "Nx"}]}]}], ")"}]}], "]"}]}], ")"}]}], 
          "+", "0.5"}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.821250281645803*^9, 3.8212503619281063`*^9}, {
   3.8212506959529657`*^9, 3.8212507546888638`*^9}, 3.82125083666577*^9, 
   3.821251115895472*^9, 3.821251197017713*^9, {3.82125127798293*^9, 
   3.8212512805858803`*^9}},
 CellLabel->
  "In[314]:=",ExpressionUUID->"26df9369-8db1-4bae-82aa-32a5d6c35f03"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"B2xyValsList", "=", 
     RowBox[{"<|", "|>"}]}], ";", 
    RowBox[{"x", "=", "0"}]}], ",", 
   RowBox[{"x", "<", "Nx"}], ",", 
   RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"y", "=", "0"}], ",", 
     RowBox[{"y", "<", "Nx"}], ",", 
     RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AssociateTo", "[", 
       RowBox[{"B2xyValsList", ",", 
        RowBox[{
         RowBox[{"Phi", "[", 
          RowBox[{"x", ",", "y", ",", 
           RowBox[{"Nx", "-", "1"}]}], "]"}], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "0.5"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Tanh", "[", 
                RowBox[{
                 RowBox[{"-", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{"0.75", "-", 
                   RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "-", 
                    RowBox[{"Nx", "/", "2"}]}], ")"}], "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"y", "-", 
                    RowBox[{"Nx", "/", "2"}]}], ")"}], "^", "2"}]}], ")"}], 
                    "]"}], "*", 
                    RowBox[{"Pi", "/", "Nx"}]}]}], ")"}]}], "]"}], "*", 
               RowBox[{"Tanh", "[", 
                RowBox[{"10", "*", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "-", 
                    RowBox[{"Nx", "/", "2"}]}], ")"}], "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"y", "-", 
                    RowBox[{"Nx", "/", "2"}]}], ")"}], "^", "2"}]}], ")"}], 
                    "]"}], "*", 
                    RowBox[{"Pi", "/", "Nx"}]}]}], ")"}]}], "]"}]}], ")"}]}], 
            "+", "0.5"}], ")"}]}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{
  3.821251164959042*^9, {3.821251203712603*^9, 3.82125122619212*^9}, {
   3.821251288729438*^9, 3.8212512907806883`*^9}},
 CellLabel->
  "In[315]:=",ExpressionUUID->"d5f0a604-a00c-4833-b6ce-6100c62e1386"],

Cell[BoxData[
 RowBox[{"Plot3D", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "0.5"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Tanh", "[", 
        RowBox[{
         RowBox[{"-", "10"}], "*", 
         RowBox[{"(", 
          RowBox[{"0.75", "-", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"x", "-", 
                  RowBox[{"Nx", "/", "2"}]}], ")"}], "^", "2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"y", "-", 
                  RowBox[{"Nx", "/", "2"}]}], ")"}], "^", "2"}]}], ")"}], 
             "]"}], "*", 
            RowBox[{"Pi", "/", "Nx"}]}]}], ")"}]}], "]"}], "*", 
       RowBox[{"Tanh", "[", 
        RowBox[{"10", "*", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"x", "-", 
                  RowBox[{"Nx", "/", "2"}]}], ")"}], "^", "2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"y", "-", 
                  RowBox[{"Nx", "/", "2"}]}], ")"}], "^", "2"}]}], ")"}], 
             "]"}], "*", 
            RowBox[{"Pi", "/", "Nx"}]}]}], ")"}]}], "]"}]}], ")"}]}], "+", 
    "0.5"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", 
     RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", "0", ",", 
     RowBox[{"Nx", "-", "1"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.821250775355689*^9, 3.821250784338222*^9}, {
  3.821250814837783*^9, 3.821250856465975*^9}, {3.821250959396407*^9, 
  3.821251089189345*^9}, {3.821251166916148*^9, 3.821251189131259*^9}},
 CellLabel->
  "In[316]:=",ExpressionUUID->"41348637-b94b-48c8-b66e-8e6d6a1344bf"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Defining the backward finite difference operators \
\!\(\*SuperscriptBox[\(\[CapitalDelta]\), \
\(B\)]\)\[Phi](n)=\!\(\*FractionBox[\(1\), \(a\)]\)(\[Phi](n)-\[Phi](n-1))    \
  with periodic boundary conditions (PBC)\\nto act on the degres of freedom\>\
\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}, {
   3.82064829047336*^9, 3.820648353142334*^9}, {3.820651565833955*^9, 
   3.820651618024852*^9}, {3.8211524026847*^9, 3.821152416978923*^9}, 
   3.82125149400947*^9, {3.821759251683456*^9, 3.821759279456839*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[317]:=",ExpressionUUID->"e02784b1-8786-4a7c-875d-aa9bc58e5fee"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"LapSList", "=", 
   RowBox[{"<|", "|>"}]}], ";"}], "\n", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"x", "=", "0"}], ",", 
   RowBox[{"x", "<", "Nx"}], ",", 
   RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"y", "=", "0"}], ",", 
     RowBox[{"y", "<", "Nx"}], ",", 
     RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"z", "=", "0"}], ",", 
       RowBox[{"z", "<", "Nx"}], ",", 
       RowBox[{"z", "++"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Count", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", "0"}], "]"}], 
           ">", "0"}], "||", 
          RowBox[{
           RowBox[{"Count", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
             RowBox[{"Nx", "-", "1"}]}], "]"}], ">", "0"}]}], ",", 
         RowBox[{"AssociateTo", "[", 
          RowBox[{"LapSList", ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
               RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
              RowBox[{
               RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
               RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
            "\[Rule]", "1"}]}], "]"}], ",", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AssociateTo", "[", 
           RowBox[{"LapSList", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
               RowBox[{
                RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
             "\[Rule]", 
             RowBox[{
              RowBox[{"-", "6"}], "/", "a"}]}]}], "]"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"AssociateTo", "[", 
           RowBox[{"LapSList", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", "1"}], ")"}], "*", "Nx", "*", "Nx"}], "+", 
                RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
             "\[Rule]", 
             RowBox[{"1", "/", "a"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"AssociateTo", "[", 
           RowBox[{"LapSList", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "-", "1"}], ")"}], "*", "Nx", "*", "Nx"}], "+", 
                RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
             "\[Rule]", 
             RowBox[{"1", "/", "a"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"AssociateTo", "[", 
           RowBox[{"LapSList", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
               RowBox[{
                RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"y", "+", "1"}], ")"}], "*", "Nx"}], "+", "z", "+", 
                "1"}]}], "}"}], "\[Rule]", 
             RowBox[{"1", "/", "a"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"AssociateTo", "[", 
           RowBox[{"LapSList", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
               RowBox[{
                RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"y", "-", "1"}], ")"}], "*", "Nx"}], "+", "z", "+", 
                "1"}]}], "}"}], "\[Rule]", 
             RowBox[{"1", "/", "a"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"AssociateTo", "[", 
           RowBox[{"LapSList", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
               RowBox[{
                RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                RowBox[{"y", "*", "Nx"}], "+", 
                RowBox[{"(", 
                 RowBox[{"z", "+", "1"}], ")"}], "+", "1"}]}], "}"}], 
             "\[Rule]", 
             RowBox[{"1", "/", "a"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"AssociateTo", "[", 
           RowBox[{"LapSList", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
               RowBox[{
                RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                RowBox[{"y", "*", "Nx"}], "+", 
                RowBox[{"(", 
                 RowBox[{"z", "-", "1"}], ")"}], "+", "1"}]}], "}"}], 
             "\[Rule]", 
             RowBox[{"1", "/", "a"}]}]}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQ/fmLdOna8jeOVU+CwPT5sotVIDqg4+wcEG2jFr4Q
RBv/Fl4Eoo9/Cj0Eog/MXwimtZb9uwyiU99FXAXRbzafTSmpeOM4x/hCIYi+
0vOnoBRI339gVwiiv0jsaALRH8y39ILoQ/GLp4LoKTNkFoDoJYGlG0B0w+7Q
AyB6zl3bMyB6T1MMmF7ruyW/Ekgn/zUqBNFbc5orQLSJsG8TiJaSsJsPotWe
sSwG0Tbtc5aDaJ7J11eAaA2myO0g+ryB1y4Q/W/W7X1gdSc1DoHosyzsx0D0
fO+AEyA6a9qh6yCa4Y/RDRANACrZpo0=
  "],
 CellLabel->
  "In[318]:=",ExpressionUUID->"b52d5ef1-5d7e-42f3-8551-28382a623b50"],

Cell[BoxData[
 RowBox[{"LapS", "=", 
  RowBox[{"SparseArray", "[", 
   RowBox[{"Normal", "[", "LapSList", "]"}], "]"}]}]], "Input",
 CellLabel->
  "In[320]:=",ExpressionUUID->"48a51a50-a800-442b-a199-ce3d91068511"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Define the RHS of Posisson's equation, which includes possible charges \
and the boundaries\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}, {
   3.82064829047336*^9, 3.82064836240062*^9}, {3.8206518631736383`*^9, 
   3.820651882655715*^9}, {3.820658224460897*^9, 3.8206582280320053`*^9}, {
   3.820721194972314*^9, 3.820721241804978*^9}, {3.821260569391802*^9, 
   3.821260602586689*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[321]:=",ExpressionUUID->"7a88ef74-7467-46fb-953f-bcaafe777593"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RHSPoissonBnd", "=", 
    RowBox[{"Table", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
         "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "0.5"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Tanh", "[", 
             RowBox[{
              RowBox[{"-", "10"}], "*", 
              RowBox[{"(", 
               RowBox[{"0.75", "-", 
                RowBox[{
                 RowBox[{"Sqrt", "[", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}], ",", 
                    RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
                    "-", 
                    RowBox[{"Nx", "/", "2"}]}], ")"}], "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
                    "Nx"}], "]"}], "-", 
                    RowBox[{"Nx", "/", "2"}]}], ")"}], "^", "2"}]}], ")"}], 
                  "]"}], "*", 
                 RowBox[{"Pi", "/", "Nx"}]}]}], ")"}]}], "]"}], "*", 
            RowBox[{"Tanh", "[", 
             RowBox[{"10", "*", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{
                 RowBox[{"Sqrt", "[", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}], ",", 
                    RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
                    "-", 
                    RowBox[{"Nx", "/", "2"}]}], ")"}], "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
                    "Nx"}], "]"}], "-", 
                    RowBox[{"Nx", "/", "2"}]}], ")"}], "^", "2"}]}], ")"}], 
                  "]"}], "*", 
                 RowBox[{"Pi", "/", "Nx"}]}]}], ")"}]}], "]"}]}], ")"}]}], 
         "+", "0.5"}], ",", " ", "\[IndentingNewLine]", 
        RowBox[{"If", "[", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], "\[Equal]", 
           
           RowBox[{"Nx", "-", "1"}]}], ",", " ", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "0.5"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Tanh", "[", 
                 RowBox[{
                  RowBox[{"-", "10"}], "*", 
                  RowBox[{"(", 
                   RowBox[{"0.75", "-", 
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}], ",", 
                    RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
                    "-", 
                    RowBox[{"Nx", "/", "2"}]}], ")"}], "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
                    "Nx"}], "]"}], "-", 
                    RowBox[{"Nx", "/", "2"}]}], ")"}], "^", "2"}]}], ")"}], 
                    "]"}], "*", 
                    RowBox[{"Pi", "/", "Nx"}]}]}], ")"}]}], "]"}], "*", 
                RowBox[{"Tanh", "[", 
                 RowBox[{"10", "*", 
                  RowBox[{"(", 
                   RowBox[{"3", "-", 
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}], ",", 
                    RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], 
                    "-", 
                    RowBox[{"Nx", "/", "2"}]}], ")"}], "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", 
                    "Nx"}], "]"}], "-", 
                    RowBox[{"Nx", "/", "2"}]}], ")"}], "^", "2"}]}], ")"}], 
                    "]"}], "*", 
                    RowBox[{"Pi", "/", "Nx"}]}]}], ")"}]}], "]"}]}], ")"}]}], 
             "+", "0.5"}], ")"}]}], ",", "0"}], "]"}]}], " ", 
       "\[IndentingNewLine]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8212607033364143`*^9, 3.821260936957224*^9}},
 CellLabel->
  "In[322]:=",ExpressionUUID->"d88c07d9-20e9-43cc-8ff8-186ea096b3ae"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Setting up the system of Poisson's equations to solve and determining \
the solution iteratively.\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}, {
   3.82064829047336*^9, 3.82064836240062*^9}, {3.820648624900654*^9, 
   3.82064863806737*^9}, {3.821261860943647*^9, 3.821261863253031*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[323]:=",ExpressionUUID->"4dccdc3d-c477-4e96-ae40-64898f040c20"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EqnsPoissonC", "=", 
   RowBox[{
    RowBox[{"LapS", ".", "varsPhi"}], "-", "RHSPoissonBnd"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.8192817090432577`*^9, {3.819282395884904*^9, 3.81928240890034*^9}, 
   3.819282806849036*^9, {3.819282931751425*^9, 3.819282941335341*^9}, {
   3.819283016145076*^9, 3.8192830176112757`*^9}, 3.8192830605068913`*^9, 
   3.819283757828486*^9, {3.819726707931903*^9, 3.8197267137295113`*^9}, {
   3.8206486421663723`*^9, 3.8206486620681877`*^9}, {3.8206518993250027`*^9, 
   3.820651910351116*^9}, {3.820721286398035*^9, 3.820721305836403*^9}, {
   3.821249519323021*^9, 3.821249540481741*^9}, {3.82126099683352*^9, 
   3.821261007107439*^9}, {3.821261041515883*^9, 3.8212610420909348`*^9}},
 CellLabel->
  "In[324]:=",ExpressionUUID->"9a3f982b-794d-4f67-9a44-71cb020d401d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SolutionPoissonC", "=", 
   RowBox[{
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"Mean", "[", 
       RowBox[{"EqnsPoissonC", "^", "2"}], "]"}], ",", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"varsPhi", ",", "0"}], "}"}], "]"}], ",", 
      RowBox[{"MaxIterations", "\[Rule]", "1000"}]}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8197274571897907`*^9, 3.819727467681149*^9}, {
  3.8206486734772177`*^9, 3.8206487083234997`*^9}, {3.820651913157077*^9, 
  3.820651919509342*^9}, {3.820721312904867*^9, 3.820721323581299*^9}, {
  3.821261018334277*^9, 3.8212610531787367`*^9}},
 CellLabel->
  "In[325]:=",ExpressionUUID->"67428434-f765-43c6-b579-da68525c524a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiscretePoissonSolC", "=", 
   RowBox[{
    RowBox[{"MapThread", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{"#1", ",", 
         RowBox[{"{", "#2", "}"}]}], "]"}], "&"}], ",", 
      RowBox[{"{", 
       RowBox[{"coord", ",", "varsPhi"}], "}"}]}], "]"}], "/.", 
    RowBox[{"Dispatch", "[", "SolutionPoissonC", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.821261132107552*^9, 3.821261200551161*^9}},
 CellLabel->
  "In[326]:=",ExpressionUUID->"a4116fe7-003d-4d8a-9fc6-eb5a03438eb4"],

Cell[BoxData[
 RowBox[{"C1", "=", 
  RowBox[{"ListDensityPlot3D", "[", "DiscretePoissonSolC", "]"}]}]], "Input",
 CellChangeTimes->{{3.821261076964348*^9, 3.821261079585503*^9}, {
  3.8212611633689127`*^9, 3.821261168167704*^9}, {3.821963827485167*^9, 
  3.8219639030072813`*^9}},
 CellLabel->
  "In[327]:=",ExpressionUUID->"5b0f0f78-7b99-4769-b654-81a57d71422f"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Compute the corresponding electric field from the potential of the \
finite circular capacitor\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}, {
   3.82064829047336*^9, 3.82064836240062*^9}, {3.820648624900654*^9, 
   3.82064863806737*^9}, {3.821261243732888*^9, 3.821261249067686*^9}, {
   3.822453972197032*^9, 3.82245398089708*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[328]:=",ExpressionUUID->"8ba4bded-62ad-4454-82c0-d71a0bda1029"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Defining the degrees of freedom to solve for: electric fields in x,y \
and z direction\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}, {
   3.82064829047336*^9, 3.820648315004974*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[329]:=",ExpressionUUID->"fae91e19-cbbf-45ff-9c8f-7eb398964b48"],

Cell[BoxData[
 RowBox[{
  RowBox[{"varsExPC", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ExPC", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", 
           RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", "Nx"}], 
        "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8192814236964273`*^9, 3.819281529076988*^9}, 
   3.819282161312039*^9, {3.819713916191221*^9, 3.819713968268935*^9}, {
   3.819714009248756*^9, 3.819714012228104*^9}, {3.819714056626445*^9, 
   3.819714124246956*^9}, 3.819724263614711*^9, 3.8197257045979567`*^9, {
   3.81972640075322*^9, 3.819726403460581*^9}, 3.8201383309377832`*^9, 
   3.820138454334532*^9, {3.8212613626552343`*^9, 3.8212613719360867`*^9}},
 CellLabel->
  "In[330]:=",ExpressionUUID->"698930b9-d195-488f-ad04-a63d927e6199"],

Cell[BoxData[
 RowBox[{
  RowBox[{"varsEyPC", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"EyPC", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", 
           RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", "Nx"}], 
        "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.819726408863635*^9, 3.819726410188684*^9}, 
   3.8201383328522*^9, 3.82013845529006*^9, {3.821261364694846*^9, 
   3.821261373160981*^9}},
 CellLabel->
  "In[331]:=",ExpressionUUID->"e526fd5c-0d4f-41c1-af45-6dd60d692377"],

Cell[BoxData[
 RowBox[{
  RowBox[{"varsEzPC", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"EzPC", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", 
           RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", "Nx"}], 
        "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8197264122984467`*^9, 3.819726413584148*^9}, 
   3.820138334342329*^9, 3.820138456192069*^9, {3.821261368681595*^9, 
   3.821261375003296*^9}},
 CellLabel->
  "In[332]:=",ExpressionUUID->"746cbe81-e244-4f1e-ad30-1e12a26407b3"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Defining the lowest order symmetric inner stencil SBP operator for a \
boundary value problem with Dirichlet boundary values\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}, {
   3.82064829047336*^9, 3.820648353142334*^9}, {3.820651565833955*^9, 
   3.820651618024852*^9}, {3.820756480443872*^9, 3.820756491399127*^9}, {
   3.821261579523896*^9, 3.821261625597617*^9}, {3.821262961240528*^9, 
   3.821262979359747*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[333]:=",ExpressionUUID->"475b0e4b-04c4-45dd-a871-5eea532c9b16"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DerZPCList", "=", 
   RowBox[{"<|", "|>"}]}], ";"}], "\n", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"x", "=", "0"}], ",", 
   RowBox[{"x", "<", "Nx"}], ",", 
   RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"y", "=", "0"}], ",", 
     RowBox[{"y", "<", "Nx"}], ",", 
     RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"z", "=", "0"}], ",", 
       RowBox[{"z", "<", "Nx"}], ",", 
       RowBox[{"z", "++"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", " ", 
         RowBox[{
          RowBox[{"z", "\[Equal]", "0"}], ",", " ", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AssociateTo", "[", 
            RowBox[{"DerZPCList", ",", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                 RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                RowBox[{
                 RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                 RowBox[{"y", "*", "Nx"}], "+", 
                 RowBox[{"(", 
                  RowBox[{"z", "+", "1"}], ")"}], "+", "1"}]}], "}"}], 
              "\[Rule]", 
              RowBox[{"1", "/", "a"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
           
           RowBox[{"AssociateTo", "[", 
            RowBox[{"DerZPCList", ",", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                 RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                RowBox[{
                 RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                 RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
              "\[Rule]", 
              RowBox[{
               RowBox[{"-", "1"}], "/", "a"}]}]}], "]"}], ";"}], 
          "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", " ", 
            RowBox[{
             RowBox[{"z", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"AssociateTo", "[", 
               RowBox[{"DerZPCList", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
                 "\[Rule]", 
                 RowBox[{"1", "/", "a"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"AssociateTo", "[", 
               RowBox[{"DerZPCList", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", 
                    RowBox[{"(", 
                    RowBox[{"z", "-", "1"}], ")"}], "+", "1"}]}], "}"}], 
                 "\[Rule]", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "a"}]}]}], "]"}], ";"}], 
             "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"AssociateTo", "[", 
               RowBox[{"DerZPCList", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", 
                    RowBox[{"(", 
                    RowBox[{"z", "+", "1"}], ")"}], "+", "1"}]}], "}"}], 
                 "\[Rule]", 
                 RowBox[{"1", "/", 
                  RowBox[{"(", 
                   RowBox[{"2", "a"}], ")"}]}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"AssociateTo", "[", 
               RowBox[{"DerZPCList", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", 
                    RowBox[{"(", 
                    RowBox[{"z", "-", "1"}], ")"}], "+", "1"}]}], "}"}], 
                 "\[Rule]", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"2", "a"}], ")"}]}]}]}], "]"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "]"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "]"}]}], "Input",
 CellChangeTimes->{{3.82126144350171*^9, 3.821261567118731*^9}, {
  3.82126168054733*^9, 3.821261682027268*^9}, {3.821261785801689*^9, 
  3.8212617877013474`*^9}},
 CellLabel->
  "In[334]:=",ExpressionUUID->"ea5be7c6-e479-4688-82f3-aea084381513"],

Cell[BoxData[
 RowBox[{"DerZPC", "=", 
  RowBox[{"SparseArray", "[", 
   RowBox[{"Normal", "[", "DerZPCList", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821261438307773*^9, 3.82126143855014*^9}, {
   3.8212616353517227`*^9, 3.821261642125949*^9}, 3.8212617490349207`*^9},
 CellLabel->
  "In[336]:=",ExpressionUUID->"94fab04b-8c16-48cb-a267-a33ee18c4a20"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DerYPCList", "=", 
   RowBox[{"<|", "|>"}]}], ";"}], "\n", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"x", "=", "0"}], ",", 
   RowBox[{"x", "<", "Nx"}], ",", 
   RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"y", "=", "0"}], ",", 
     RowBox[{"y", "<", "Nx"}], ",", 
     RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"z", "=", "0"}], ",", 
       RowBox[{"z", "<", "Nx"}], ",", 
       RowBox[{"z", "++"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", " ", 
         RowBox[{
          RowBox[{"y", "\[Equal]", "0"}], ",", " ", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AssociateTo", "[", 
            RowBox[{"DerYPCList", ",", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                 RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                RowBox[{
                 RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"y", "+", "1"}], ")"}], "*", "Nx"}], "+", "z", "+",
                  "1"}]}], "}"}], "\[Rule]", 
              RowBox[{"1", "/", "a"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
           
           RowBox[{"AssociateTo", "[", 
            RowBox[{"DerYPCList", ",", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                 RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                RowBox[{
                 RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                 RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
              "\[Rule]", 
              RowBox[{
               RowBox[{"-", "1"}], "/", "a"}]}]}], "]"}], ";"}], 
          "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", " ", 
            RowBox[{
             RowBox[{"y", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"AssociateTo", "[", 
               RowBox[{"DerYPCList", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
                 "\[Rule]", 
                 RowBox[{"1", "/", "a"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"AssociateTo", "[", 
               RowBox[{"DerYPCList", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"y", "-", "1"}], ")"}], "*", "Nx"}], "+", "z", 
                    "+", "1"}]}], "}"}], "\[Rule]", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "a"}]}]}], "]"}], ";"}], 
             "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"AssociateTo", "[", 
               RowBox[{"DerYPCList", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"y", "+", "1"}], ")"}], "*", "Nx"}], "+", "z", 
                    "+", "1"}]}], "}"}], "\[Rule]", 
                 RowBox[{"1", "/", 
                  RowBox[{"(", 
                   RowBox[{"2", "a"}], ")"}]}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"AssociateTo", "[", 
               RowBox[{"DerYPCList", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"y", "-", "1"}], ")"}], "*", "Nx"}], "+", "z", 
                    "+", "1"}]}], "}"}], "\[Rule]", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"2", "a"}], ")"}]}]}]}], "]"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "]"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "]"}]}], "Input",
 CellChangeTimes->{{3.82126144350171*^9, 3.821261567118731*^9}, {
  3.821261655768853*^9, 3.821261739653915*^9}, {3.8212617782411547`*^9, 
  3.8212617799508753`*^9}},
 CellLabel->
  "In[337]:=",ExpressionUUID->"6d0722bb-7c8b-4905-a56e-028c251f108e"],

Cell[BoxData[
 RowBox[{"DerYPC", "=", 
  RowBox[{"SparseArray", "[", 
   RowBox[{"Normal", "[", "DerYPCList", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821261438307773*^9, 3.82126143855014*^9}, {
  3.8212616353517227`*^9, 3.821261642125949*^9}, {3.821261743630475*^9, 
  3.821261750887041*^9}},
 CellLabel->
  "In[339]:=",ExpressionUUID->"49244b4c-d32c-45b9-b530-bfc50fc569d4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DerXPCList", "=", 
   RowBox[{"<|", "|>"}]}], ";"}], "\n", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"x", "=", "0"}], ",", 
   RowBox[{"x", "<", "Nx"}], ",", 
   RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"y", "=", "0"}], ",", 
     RowBox[{"y", "<", "Nx"}], ",", 
     RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"z", "=", "0"}], ",", 
       RowBox[{"z", "<", "Nx"}], ",", 
       RowBox[{"z", "++"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", " ", 
         RowBox[{
          RowBox[{"x", "\[Equal]", "0"}], ",", " ", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AssociateTo", "[", 
            RowBox[{"DerXPCList", ",", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                 RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"x", "+", "1"}], ")"}], "*", "Nx", "*", "Nx"}], 
                 "+", 
                 RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
              "\[Rule]", 
              RowBox[{"1", "/", "a"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
           
           RowBox[{"AssociateTo", "[", 
            RowBox[{"DerXPCList", ",", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                 RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                RowBox[{
                 RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                 RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
              "\[Rule]", 
              RowBox[{
               RowBox[{"-", "1"}], "/", "a"}]}]}], "]"}], ";"}], 
          "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", " ", 
            RowBox[{
             RowBox[{"x", "\[Equal]", 
              RowBox[{"Nx", "-", "1"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"AssociateTo", "[", 
               RowBox[{"DerXPCList", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
                 "\[Rule]", 
                 RowBox[{"1", "/", "a"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"AssociateTo", "[", 
               RowBox[{"DerXPCList", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "-", "1"}], ")"}], "*", "Nx", "*", "Nx"}], 
                    "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
                 "\[Rule]", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "a"}]}]}], "]"}], ";"}], 
             "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"AssociateTo", "[", 
               RowBox[{"DerXPCList", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "+", "1"}], ")"}], "*", "Nx", "*", "Nx"}], 
                    "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
                 "\[Rule]", 
                 RowBox[{"1", "/", 
                  RowBox[{"(", 
                   RowBox[{"2", "a"}], ")"}]}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"AssociateTo", "[", 
               RowBox[{"DerXPCList", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "-", "1"}], ")"}], "*", "Nx", "*", "Nx"}], 
                    "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
                 "\[Rule]", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"2", "a"}], ")"}]}]}]}], "]"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "]"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "]"}]}], "Input",
 CellChangeTimes->{{3.82126144350171*^9, 3.821261567118731*^9}, {
  3.821261655768853*^9, 3.821261828084895*^9}},
 CellLabel->
  "In[340]:=",ExpressionUUID->"50ca258e-cc5f-4f17-bc2a-0935bb4d7468"],

Cell[BoxData[
 RowBox[{"DerXPC", "=", 
  RowBox[{"SparseArray", "[", 
   RowBox[{"Normal", "[", "DerXPCList", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821261438307773*^9, 3.82126143855014*^9}, {
  3.8212616353517227`*^9, 3.821261642125949*^9}, {3.821261743630475*^9, 
  3.821261750887041*^9}, {3.821261831047154*^9, 3.821261835927079*^9}},
 CellLabel->
  "In[342]:=",ExpressionUUID->"fbd7ea08-81c4-4a18-8ef6-a1c3a9c7a03e"],

Cell[BoxData[
 StyleBox[
  RowBox[{"\"\<Solving E = - grad phi\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}, {
   3.82064829047336*^9, 3.82064836240062*^9}, {3.820648624900654*^9, 
   3.82064863806737*^9}, {3.821261860943647*^9, 3.821261892291662*^9}, {
   3.822453994774577*^9, 3.822454078908023*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[343]:=",ExpressionUUID->"d0441c4e-1f5f-491c-9f3e-556f05898009"],

Cell[BoxData[
 RowBox[{
  RowBox[{"varsEzPC", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", 
      RowBox[{"DerZPC", ".", "varsPhi"}]}], ")"}], "/.", 
    RowBox[{"Dispatch", "[", "SolutionPoissonC", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.8192817090432577`*^9, {3.819282395884904*^9, 3.81928240890034*^9}, 
   3.819282806849036*^9, {3.819282931751425*^9, 3.819282941335341*^9}, {
   3.819283016145076*^9, 3.8192830176112757`*^9}, 3.8192830605068913`*^9, 
   3.819283757828486*^9, {3.819726707931903*^9, 3.8197267137295113`*^9}, {
   3.8206486421663723`*^9, 3.8206486620681877`*^9}, {3.8206518993250027`*^9, 
   3.820651910351116*^9}, {3.820721286398035*^9, 3.820721305836403*^9}, {
   3.821249519323021*^9, 3.821249540481741*^9}, {3.82126099683352*^9, 
   3.821261007107439*^9}, {3.821261041515883*^9, 3.8212610420909348`*^9}, {
   3.821261874470145*^9, 3.821262020953822*^9}},
 CellLabel->
  "In[344]:=",ExpressionUUID->"b4d996f9-5152-4676-ab9b-3d63692735f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"varsEyPC", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", 
      RowBox[{"DerYPC", ".", "varsPhi"}]}], ")"}], "/.", 
    RowBox[{"Dispatch", "[", "SolutionPoissonC", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8212620224774847`*^9, 3.821262024372773*^9}},
 CellLabel->
  "In[345]:=",ExpressionUUID->"6817cd2e-4256-450a-a7c9-daad6e69cef2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"varsExPC", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", 
      RowBox[{"DerXPC", ".", "varsPhi"}]}], ")"}], "/.", 
    RowBox[{"Dispatch", "[", "SolutionPoissonC", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.821262028495604*^9, 3.821262033169339*^9}},
 CellLabel->
  "In[346]:=",ExpressionUUID->"1072e95a-1284-415e-90a6-563c750d8214"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiscreteEFieldFromPoissonSolC", "=", 
   RowBox[{"MapThread", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#1", ",", 
        RowBox[{"{", 
         RowBox[{"#2", ",", "#3", ",", "#4"}], "}"}]}], "}"}], "&"}], ",", 
     RowBox[{"{", 
      RowBox[{"coord", ",", "varsExPC", ",", "varsEyPC", ",", "varsEzPC"}], 
      "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.81928336321871*^9, 3.8192833739648952`*^9}, {
  3.819283560248817*^9, 3.819283584369244*^9}, {3.819283653464366*^9, 
  3.819283725847721*^9}, {3.819283760461567*^9, 3.819283760933649*^9}, {
  3.819287908435766*^9, 3.819287908738737*^9}, {3.8197267192192507`*^9, 
  3.819726725177636*^9}, {3.819726905701826*^9, 3.819726911279809*^9}, {
  3.819726963340328*^9, 3.819726963528493*^9}, {3.8197274668592*^9, 
  3.819727476044385*^9}, {3.8202329153255987`*^9, 3.820232919154896*^9}, {
  3.8206487038051977`*^9, 3.820648725296528*^9}, {3.8206519206143017`*^9, 
  3.8206519269840517`*^9}, {3.820721338457531*^9, 3.8207213466738586`*^9}, {
  3.8212620640410643`*^9, 3.821262075878459*^9}, {3.8212621276010733`*^9, 
  3.8212621600071287`*^9}},
 CellLabel->
  "In[347]:=",ExpressionUUID->"aa0ca2eb-61a4-4d9b-9e43-7b2291f15495"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiscreteEFieldFromPoissonSolSlices2dC", "=", 
   RowBox[{"MapThread", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#1", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"#3", ",", "#4"}], "}"}]}], "}"}], "&"}], ",", 
     RowBox[{"{", 
      RowBox[{"coord", ",", "varsExPC", ",", "varsEyPC", ",", "varsEzPC"}], 
      "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.821262168955757*^9, 3.82126218768861*^9}},
 CellLabel->
  "In[348]:=",ExpressionUUID->"592c338b-c73a-41e9-82ae-a30458762e21"],

Cell[BoxData[
 RowBox[{"C2", "=", 
  RowBox[{
  "ListVectorPlot3D", "[", "DiscreteEFieldFromPoissonSolC", "]"}]}]], "Input",\

 CellChangeTimes->{{3.821262634101994*^9, 3.821262639687194*^9}, {
  3.821963835454632*^9, 3.8219638370429792`*^9}},
 CellLabel->
  "In[349]:=",ExpressionUUID->"fbdeb461-e8eb-41ec-b984-7cd0d49cfd4e"],

Cell[BoxData[
 RowBox[{",", 
  RowBox[{"VectorScale", "\[Rule]", 
   RowBox[{"{", 
    RowBox[{"0.07", ",", 
     RowBox[{"Scaled", "[", "1", "]"}], ",", "Automatic"}], 
    "}"}]}]}]], "Input",
 EmphasizeSyntaxErrors->True,
 CellLabel->
  "In[350]:=",ExpressionUUID->"8a7eeff0-d2bd-408a-9ecb-a7fc9535f634"],

Cell[BoxData[
 RowBox[{"TstTrue", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"ListDensityPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"DiscretePoissonSolC", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", "Nx"}]}],
          "]"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"2", ";;"}]}], "]"}], "]"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "15"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "16"}], "}"}], ",", "All"}], "}"}]}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<y\>\"", ",", "\"\<z\>\""}], "}"}]}], ",", 
      RowBox[{"FrameStyle", "\[Rule]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
           RowBox[{"Darker", "[", "Gray", "]"}], ",", 
           RowBox[{"FontSize", "\[Rule]", "30"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"TicksStyle", "\[Rule]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
           RowBox[{"Darker", "[", "Gray", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", " ", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Opacity", "[", "0.5", "]"}], "}"}]}]}], "  ", "]"}], ",", 
    RowBox[{"ListVectorPlot", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"DiscreteEFieldFromPoissonSolSlices2dC", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", "Nx"}]}],
          "]"}], "]"}], "]"}], ",", 
      RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
      RowBox[{"VectorMarkers", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{"\"\<Arrow\>\"", ",", "\"\<Start\>\""}], "]"}]}], ",", 
      RowBox[{"VectorStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Red", ",", 
         RowBox[{"Thickness", "[", "0.0075", "]"}]}], "}"}]}], ",", 
      RowBox[{"VectorScale", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Scaled", "[", "0.11", "]"}], ",", 
         RowBox[{"Scaled", "[", "1.75", "]"}], ",", "Automatic"}], "}"}]}]}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.822449444112817*^9, 3.822449445267077*^9}, {
   3.822451613850366*^9, 3.82245165391328*^9}, {3.8224516899422398`*^9, 
   3.8224517055251617`*^9}, {3.8224517395259857`*^9, 
   3.8224517549525023`*^9}, {3.822451845484584*^9, 3.8224519424536552`*^9}, 
   3.8224519866245937`*^9},
 CellLabel->
  "In[350]:=",ExpressionUUID->"84856086-1f89-4de8-b00d-4d2e27b66cd8"],

Cell[BoxData[
 RowBox[{"\"\<1. Now solve the same through Gauss' law instead with backward \
finite differences, given the boundary conditions from the above \
solution.\>\"", ";"}]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.8206428939880466`*^9, 3.820642980224801*^9}, {
   3.8206448236770077`*^9, 3.820644868803504*^9}, {3.820648007452277*^9, 
   3.820648009226388*^9}, {3.821249138673965*^9, 3.821249153196928*^9}, {
   3.821249233719431*^9, 3.821249263435706*^9}, {3.821249510531414*^9, 
   3.8212495113255873`*^9}, {3.821250203347271*^9, 3.821250233361156*^9}, {
   3.821262922062049*^9, 3.821262940854086*^9}, {3.8212649624612083`*^9, 
   3.8212649757030354`*^9}, {3.8213459054735937`*^9, 
   3.8213459062689457`*^9}, {3.82175935896146*^9, 3.821759360922103*^9}, {
   3.821759432427541*^9, 3.821759432817737*^9}},
 FontSize->24,
 Background->RGBColor[0.87, 0.94, 1],
 CellLabel->
  "In[351]:=",ExpressionUUID->"09d13ddc-42e1-4bef-af29-3951b6cb7bb9"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Defining the degrees of freedom to solve for: electric fields in x,y \
and z direction\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}, {
   3.82064829047336*^9, 3.820648315004974*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[352]:=",ExpressionUUID->"2da38de7-271b-4118-9833-7e949230f59d"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"ExBB", ",", "EyBB", ",", "EzBB"}], "]"}]], "Input",
 CellChangeTimes->{{3.821264986578944*^9, 3.821264995156392*^9}},
 CellLabel->
  "In[353]:=",ExpressionUUID->"bdb679b7-139c-422d-8150-5ea3204120ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"varsExBB", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ExBB", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", 
           RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", "Nx"}], 
        "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8192814236964273`*^9, 3.819281529076988*^9}, 
   3.819282161312039*^9, {3.819713916191221*^9, 3.819713968268935*^9}, {
   3.819714009248756*^9, 3.819714012228104*^9}, {3.819714056626445*^9, 
   3.819714124246956*^9}, 3.819724263614711*^9, 3.8197257045979567`*^9, {
   3.81972640075322*^9, 3.819726403460581*^9}, 3.8201383309377832`*^9, 
   3.820138454334532*^9, {3.8212613626552343`*^9, 3.8212613719360867`*^9}, {
   3.821264110465469*^9, 3.821264117208828*^9}},
 CellLabel->
  "In[354]:=",ExpressionUUID->"b42ace21-e006-4a58-81dc-c118af0a24c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"varsEyBB", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"EyBB", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", 
           RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", "Nx"}], 
        "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.819726408863635*^9, 3.819726410188684*^9}, 
   3.8201383328522*^9, 3.82013845529006*^9, {3.821261364694846*^9, 
   3.821261373160981*^9}, {3.821264112589052*^9, 3.82126411881013*^9}},
 CellLabel->
  "In[355]:=",ExpressionUUID->"359da54f-9677-4c41-87d0-122b4021b17a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"varsEzBB", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"EzBB", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", 
           RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", "Nx"}], 
        "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8197264122984467`*^9, 3.819726413584148*^9}, 
   3.820138334342329*^9, 3.820138456192069*^9, {3.821261368681595*^9, 
   3.821261375003296*^9}, {3.821264114127844*^9, 3.821264120367185*^9}},
 CellLabel->
  "In[356]:=",ExpressionUUID->"cdb79239-908a-4be3-9677-3888724d453a"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Defining the naive backward finite difference operator for a boundary \
value problem with Dirichlet boundary values. Here derivatives only in the \
interior defined.\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}, {
   3.82064829047336*^9, 3.820648353142334*^9}, {3.820651565833955*^9, 
   3.820651618024852*^9}, {3.820756480443872*^9, 3.820756491399127*^9}, {
   3.821261579523896*^9, 3.821261625597617*^9}, {3.821262990397015*^9, 
   3.821263003770424*^9}, {3.821264681087514*^9, 3.821264682187738*^9}, {
   3.8217593403217897`*^9, 3.8217593496171217`*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[357]:=",ExpressionUUID->"c73c8842-e65c-4829-ad5b-29700adef06b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DerXBBList", "=", 
   RowBox[{"<|", "|>"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"x", "=", "0"}], ",", 
    RowBox[{"x", "<", "Nx"}], ",", 
    RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"y", "=", "0"}], ",", 
       RowBox[{"y", "<", "Nx"}], ",", 
       RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"z", "=", "0"}], ",", 
          RowBox[{"z", "<", "Nx"}], ",", 
          RowBox[{"z", "++"}], ",", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", " ", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Count", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", "0"}], "]"}],
                ">", "0"}], "||", 
              RowBox[{
               RowBox[{"Count", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                 RowBox[{"Nx", "-", "1"}]}], "]"}], ">", "0"}]}], ",", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"AssociateTo", "[", 
              RowBox[{"DerXBBList", ",", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                   RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                  RowBox[{
                   RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                   RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
                "\[Rule]", "0"}]}], "]"}], ",", "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"AssociateTo", "[", 
               RowBox[{"DerXBBList", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
                 "\[Rule]", 
                 RowBox[{"1", "/", "a"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"AssociateTo", "[", 
               RowBox[{"DerXBBList", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "-", "1"}], ")"}], "*", "Nx", "*", "Nx"}], 
                    "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
                 "\[Rule]", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "a"}]}]}], "]"}], ";"}]}], 
            "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.820841896873651*^9, 3.82084189859039*^9}, {
   3.820841942545753*^9, 3.8208422144228897`*^9}, {3.8208422507234173`*^9, 
   3.820842256624414*^9}, {3.820842514685886*^9, 3.8208425170507507`*^9}, {
   3.8208426559577837`*^9, 3.820842666779101*^9}, {3.821249318428213*^9, 
   3.8212494225063*^9}, {3.821251463892191*^9, 3.82125146596495*^9}, {
   3.821251605753046*^9, 3.8212516936318283`*^9}, {3.821251757105439*^9, 
   3.8212518408936253`*^9}, {3.821251971666216*^9, 3.821252098679138*^9}, {
   3.821252193933302*^9, 3.821252194890959*^9}, {3.821259645634482*^9, 
   3.821259657593431*^9}, {3.82125971610702*^9, 3.821259794408594*^9}, {
   3.821260025940442*^9, 3.8212600561530943`*^9}, {3.821260092891508*^9, 
   3.8212601027367*^9}, {3.821260218781513*^9, 3.821260242318458*^9}, {
   3.82126027886267*^9, 3.8212603052745647`*^9}, {3.821260336219336*^9, 
   3.821260354509231*^9}, {3.821260478080861*^9, 3.8212604815932617`*^9}, {
   3.8212650138125362`*^9, 3.821265058116623*^9}, 3.821265119501068*^9, {
   3.821265957622706*^9, 3.821265957796419*^9}, 3.82126606074257*^9, {
   3.8214123758328257`*^9, 3.8214123771348877`*^9}},
 CellLabel->
  "In[358]:=",ExpressionUUID->"ab0ed132-b01e-44e9-bff4-60ac8c319754"],

Cell[BoxData[
 RowBox[{"DerXBB", "=", 
  RowBox[{"SparseArray", "[", 
   RowBox[{"Normal", "[", "DerXBBList", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821265071101809*^9, 3.821265073599393*^9}},
 CellLabel->
  "In[360]:=",ExpressionUUID->"32af44ce-369f-461b-86e2-85556441b457"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DerYBBList", "=", 
   RowBox[{"<|", "|>"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"x", "=", "0"}], ",", 
    RowBox[{"x", "<", "Nx"}], ",", 
    RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"y", "=", "0"}], ",", 
       RowBox[{"y", "<", "Nx"}], ",", 
       RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"z", "=", "0"}], ",", 
          RowBox[{"z", "<", "Nx"}], ",", 
          RowBox[{"z", "++"}], ",", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", " ", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Count", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", "0"}], "]"}],
                ">", "0"}], "||", 
              RowBox[{
               RowBox[{"Count", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                 RowBox[{"Nx", "-", "1"}]}], "]"}], ">", "0"}]}], ",", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"AssociateTo", "[", 
              RowBox[{"DerYBBList", ",", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                   RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                  RowBox[{
                   RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                   RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
                "\[Rule]", "0"}]}], "]"}], ",", "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"AssociateTo", "[", 
               RowBox[{"DerYBBList", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
                 "\[Rule]", 
                 RowBox[{"1", "/", "a"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"AssociateTo", "[", 
               RowBox[{"DerYBBList", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"y", "-", "1"}], ")"}], "*", "Nx"}], "+", "z", 
                    "+", "1"}]}], "}"}], "\[Rule]", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "a"}]}]}], "]"}], ";"}]}], 
            "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQ/fmLdOna8jeOVU+CwPT5sotVIDqg4+wcEG2jFr4Q
RBv/Fl4Eoo9/Cj0Eog/MXwimtZb9uwyiU99FXAXRbzafTSmpeOM4x/hCIYi+
0vOnoBRI339gVwiiv0jsaALRH8y39ILoQ/GLp4LoKTNkFoDoJYGlG0B0w+7Q
AyB6zl3bMyB6T1MMmF7ruyW/Ekgn/zUqBNFbc5orQLSJsG8TiJaSsJsPotWe
sSwG0Tbtc5aDaJ7J11eAaA2myO0g+ryB1y4Q/W/W7X1gdSc1DoHosyzsx0D0
fO+AEyA6a9qh6yCa4Y/RDRDtw7CLrwZIizzfKA2izU2FFEF0pc8LMB11/UcL
iF5wVroVREt/9ZwEorP+RoFpAJCwxdk=
  "],
 CellLabel->
  "In[361]:=",ExpressionUUID->"faf127de-abff-4954-b6ef-8302cebd9bcd"],

Cell[BoxData[
 RowBox[{"DerYBB", "=", 
  RowBox[{"SparseArray", "[", 
   RowBox[{"Normal", "[", "DerYBBList", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821265121061514*^9, 3.82126512508794*^9}},
 CellLabel->
  "In[363]:=",ExpressionUUID->"9c79d78e-e3bd-4c7f-9ab4-7835f9de1211"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DerZBBList", "=", 
   RowBox[{"<|", "|>"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"x", "=", "0"}], ",", 
    RowBox[{"x", "<", "Nx"}], ",", 
    RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"y", "=", "0"}], ",", 
       RowBox[{"y", "<", "Nx"}], ",", 
       RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"z", "=", "0"}], ",", 
          RowBox[{"z", "<", "Nx"}], ",", 
          RowBox[{"z", "++"}], ",", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", " ", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Count", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", "0"}], "]"}],
                ">", "0"}], "||", 
              RowBox[{
               RowBox[{"Count", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                 RowBox[{"Nx", "-", "1"}]}], "]"}], ">", "0"}]}], ",", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"AssociateTo", "[", 
              RowBox[{"DerZBBList", ",", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                   RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                  RowBox[{
                   RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                   RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
                "\[Rule]", "0"}]}], "]"}], ",", "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"AssociateTo", "[", 
               RowBox[{"DerZBBList", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
                 "\[Rule]", 
                 RowBox[{"1", "/", "a"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"AssociateTo", "[", 
               RowBox[{"DerZBBList", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", 
                    RowBox[{"(", 
                    RowBox[{"z", "-", "1"}], ")"}], "+", "1"}]}], "}"}], 
                 "\[Rule]", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "a"}]}]}], "]"}], ";"}]}], 
            "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.820841896873651*^9, 3.82084189859039*^9}, {
   3.820841942545753*^9, 3.8208422144228897`*^9}, {3.8208422507234173`*^9, 
   3.820842256624414*^9}, {3.820842514685886*^9, 3.8208425170507507`*^9}, {
   3.8208426559577837`*^9, 3.820842666779101*^9}, {3.821249318428213*^9, 
   3.8212494225063*^9}, {3.821251463892191*^9, 3.82125146596495*^9}, {
   3.821251605753046*^9, 3.8212516936318283`*^9}, {3.821251757105439*^9, 
   3.8212518408936253`*^9}, {3.821251971666216*^9, 3.821252098679138*^9}, {
   3.821252193933302*^9, 3.821252194890959*^9}, {3.821259645634482*^9, 
   3.821259657593431*^9}, {3.82125971610702*^9, 3.821259794408594*^9}, {
   3.821260025940442*^9, 3.8212600561530943`*^9}, {3.821260092891508*^9, 
   3.8212601027367*^9}, {3.821260218781513*^9, 3.821260242318458*^9}, {
   3.82126027886267*^9, 3.8212603052745647`*^9}, {3.821260336219336*^9, 
   3.821260354509231*^9}, {3.821260478080861*^9, 3.8212604815932617`*^9}, {
   3.8212650138125362`*^9, 3.821265148807188*^9}, {3.821265184654504*^9, 
   3.821265185760703*^9}, {3.821265962564054*^9, 3.821265962996509*^9}, 
   3.821266068647449*^9},
 CellLabel->
  "In[364]:=",ExpressionUUID->"926f3a58-4d72-4c36-80b5-dec9c08faa21"],

Cell[BoxData[
 RowBox[{"DerZBB", "=", 
  RowBox[{"SparseArray", "[", 
   RowBox[{"Normal", "[", "DerZBBList", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821265121061514*^9, 3.821265145179719*^9}},
 CellLabel->
  "In[366]:=",ExpressionUUID->"295b5605-452c-459f-a27b-0f8d24dacc62"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Define the RHS of Gauss's law and the boundary conditions, we take \
over from the solution of the Poisson equation. (no charges in the interior, \
finite values of the field on the boundary)\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}, {
   3.82064829047336*^9, 3.82064836240062*^9}, {3.8206518631736383`*^9, 
   3.820651882655715*^9}, {3.820658224460897*^9, 3.8206582280320053`*^9}, {
   3.820721194972314*^9, 3.820721241804978*^9}, {3.821260569391802*^9, 
   3.821260602586689*^9}, {3.821264039447989*^9, 3.8212640637391148`*^9}, {
   3.8212652237203493`*^9, 3.821265274588785*^9}, {3.822454098758823*^9, 
   3.822454098796476*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[367]:=",ExpressionUUID->"e8a0343b-7bf4-4a4e-86f0-c25f0d77b2d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RHSGaussCharges", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8212607033364143`*^9, 3.821260936957224*^9}, {
  3.821264011127975*^9, 3.821264011691866*^9}, {3.821264066401062*^9, 
  3.821264066887032*^9}, {3.8212652917180443`*^9, 3.82126529375965*^9}, {
  3.8212653364669437`*^9, 3.821265350927964*^9}},
 CellLabel->
  "In[368]:=",ExpressionUUID->"9084ab1b-385d-4594-84e9-d59596ac89ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BoundaryPositions", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Position", "[", " ", 
     RowBox[{"DiscreteEFieldFromPoissonSolC", ",", 
      RowBox[{"Alternatives", "@@", 
       RowBox[{"Select", "[", " ", 
        RowBox[{"DiscreteEFieldFromPoissonSolC", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "0"}], "]"}], ">", "0"}], 
           "||", 
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"Nx", "-", "1"}]}], "]"}], ">", "0"}]}], "&"}]}], 
        "]"}]}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.82126482005855*^9, 3.821264888988572*^9}, 
   3.821264921712166*^9, {3.8212655071379347`*^9, 3.821265512002513*^9}},
 CellLabel->
  "In[369]:=",ExpressionUUID->"11098603-65f9-4139-9856-796eb32b0d6f"],

Cell[BoxData[
 RowBox[{"Length", "[", "BoundaryPositions", "]"}]], "Input",
 CellChangeTimes->{{3.8212657005869503`*^9, 3.821265703459805*^9}},
 CellLabel->
  "In[370]:=",ExpressionUUID->"b3cf1d15-4ab6-4aa5-9e6b-903f6f1d6f47"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"BndEqn", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"BndReplList", "=", 
     RowBox[{"<|", "|>"}]}], ";", 
    RowBox[{"k", "=", "1"}]}], ",", 
   RowBox[{"k", "\[LessEqual]", 
    RowBox[{"Length", "[", "BoundaryPositions", "]"}]}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CurBndPos", "=", 
     RowBox[{"BoundaryPositions", "[", 
      RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"CurBndFld", "=", 
     RowBox[{
      RowBox[{"DiscreteEFieldFromPoissonSolC", "[", 
       RowBox[{"[", "CurBndPos", "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"AssociateTo", "[", 
     RowBox[{"BndReplList", ",", 
      RowBox[{
       RowBox[{"varsExBB", "[", 
        RowBox[{"[", "CurBndPos", "]"}], "]"}], " ", "\[Rule]", " ", 
       RowBox[{"CurBndFld", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"AssociateTo", "[", 
     RowBox[{"BndReplList", ",", 
      RowBox[{
       RowBox[{"varsEyBB", "[", 
        RowBox[{"[", "CurBndPos", "]"}], "]"}], " ", "\[Rule]", " ", 
       RowBox[{"CurBndFld", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"AssociateTo", "[", 
     RowBox[{"BndReplList", ",", 
      RowBox[{
       RowBox[{"varsEzBB", "[", 
        RowBox[{"[", "CurBndPos", "]"}], "]"}], " ", "\[Rule]", " ", 
       RowBox[{"CurBndFld", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}]}], "]"}], ";", "\[IndentingNewLine]",
     "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"BndEqn", ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"varsExBB", "[", 
           RowBox[{"[", "CurBndPos", "]"}], "]"}], " ", "-", " ", 
          RowBox[{"CurBndFld", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "^", "2"}], "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"varsEyBB", "[", 
           RowBox[{"[", "CurBndPos", "]"}], "]"}], " ", "-", " ", 
          RowBox[{"CurBndFld", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "^", "2"}], "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"varsEzBB", "[", 
           RowBox[{"[", "CurBndPos", "]"}], "]"}], " ", "-", " ", 
          RowBox[{"CurBndFld", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ")"}], "^", "2"}]}]}], "]"}]}]}],
   "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.821265496676214*^9, 3.821265710548903*^9}, {
  3.82126612780767*^9, 3.821266128200651*^9}, {3.821412864463574*^9, 
  3.821412874281742*^9}, {3.8214129156072483`*^9, 3.821412919310047*^9}},
 CellLabel->
  "In[371]:=",ExpressionUUID->"9eac64e1-b652-4132-acfe-b9aabcbf83ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EqnsGaussBB", "=", 
   RowBox[{
    RowBox[{"Mean", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"DerXBB", ".", "varsExBB"}], "+", 
        RowBox[{"DerYBB", ".", "varsEyBB"}], "+", 
        RowBox[{"DerZBB", ".", "varsEzBB"}], "-", "RHSGaussCharges"}], ")"}], 
      "^", "2"}], "]"}], "/.", 
    RowBox[{"Dispatch", "[", 
     RowBox[{"Normal", "[", "BndReplList", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.8192817090432577`*^9, {3.819282395884904*^9, 3.81928240890034*^9}, 
   3.819282806849036*^9, {3.819282931751425*^9, 3.819282941335341*^9}, {
   3.819283016145076*^9, 3.8192830176112757`*^9}, 3.8192830605068913`*^9, 
   3.819283757828486*^9, {3.819726707931903*^9, 3.8197267137295113`*^9}, {
   3.8206486421663723`*^9, 3.8206486620681877`*^9}, {3.8206518993250027`*^9, 
   3.820651910351116*^9}, {3.820721286398035*^9, 3.820721305836403*^9}, {
   3.821249519323021*^9, 3.821249540481741*^9}, {3.82126099683352*^9, 
   3.821261007107439*^9}, {3.821261041515883*^9, 3.8212610420909348`*^9}, {
   3.821265382597041*^9, 3.8212654373056507`*^9}, {3.821265723806696*^9, 
   3.821265781615842*^9}},
 CellLabel->
  "In[372]:=",ExpressionUUID->"0a45c25a-0672-4d0d-9120-bb2c338a433b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SolutionEFieldGaussBB", "=", 
   RowBox[{
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"EqnsGaussBB", "+", 
       RowBox[{"Mean", "[", "BndEqn", "]"}]}], ",", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{"varsExBB", ",", "varsEyBB", ",", "varsEzBB"}], "]"}], ",", 
         "0"}], "}"}], "]"}], ",", 
      RowBox[{"MaxIterations", "\[Rule]", "1000"}]}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.82126582251956*^9, 3.821265838256341*^9}, 
   3.82141289610961*^9},
 CellLabel->
  "In[373]:=",ExpressionUUID->"5ae7e072-bcd2-4e6b-a102-3818eda24371"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiscreteEFieldGaussBB", "=", 
   RowBox[{
    RowBox[{"MapThread", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#1", ",", 
         RowBox[{"{", 
          RowBox[{"#2", ",", "#3", ",", "#4"}], "}"}]}], "}"}], "&"}], ",", 
      RowBox[{"{", 
       RowBox[{"coord", ",", "varsExBB", ",", "varsEyBB", ",", "varsEzBB"}], 
       "}"}]}], "]"}], "/.", 
    RowBox[{"Dispatch", "[", "SolutionEFieldGaussBB", "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.81928336321871*^9, 3.8192833739648952`*^9}, {
  3.819283560248817*^9, 3.819283584369244*^9}, {3.819283653464366*^9, 
  3.819283725847721*^9}, {3.819283760461567*^9, 3.819283760933649*^9}, {
  3.819287908435766*^9, 3.819287908738737*^9}, {3.8197267192192507`*^9, 
  3.819726725177636*^9}, {3.819726905701826*^9, 3.819726911279809*^9}, {
  3.819726963340328*^9, 3.819726963528493*^9}, {3.8197274668592*^9, 
  3.819727476044385*^9}, {3.8202329153255987`*^9, 3.820232919154896*^9}, {
  3.8206487038051977`*^9, 3.820648725296528*^9}, {3.8206519206143017`*^9, 
  3.8206519269840517`*^9}, {3.820721338457531*^9, 3.8207213466738586`*^9}, {
  3.821264214563319*^9, 3.821264225760695*^9}, {3.8212658618245296`*^9, 
  3.8212658833912897`*^9}},
 CellLabel->
  "In[374]:=",ExpressionUUID->"18c01507-422d-4604-a2e4-c022fa7fca93"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiscreteEField2dSlicesGaussBB", "=", 
   RowBox[{
    RowBox[{"MapThread", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"#3", ",", "#4"}], "}"}]}], "}"}], "&"}], ",", 
      RowBox[{"{", 
       RowBox[{"coord", ",", "varsExBB", ",", "varsEyBB", ",", "varsEzBB"}], 
       "}"}]}], "]"}], "/.", 
    RowBox[{"Dispatch", "[", "SolutionEFieldGaussBB", "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.821264236257011*^9, 3.821264251494659*^9}, {
  3.821265863274535*^9, 3.8212658820960827`*^9}},
 CellLabel->
  "In[375]:=",ExpressionUUID->"6f555d48-8767-48a0-b434-b4fc934908d8"],

Cell[BoxData[
 RowBox[{"ListVectorPlot3D", "[", "DiscreteEFieldGaussBB", "]"}]], "Input",
 CellChangeTimes->{3.8212642762839327`*^9, 3.8212658975774937`*^9},
 CellLabel->
  "In[376]:=",ExpressionUUID->"4a2c2881-19d2-4e13-8200-c0015f0cab4e"],

Cell[BoxData[
 RowBox[{"TstBInterior", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"ListDensityPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"DiscretePoissonSolC", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", "Nx"}]}],
          "]"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"2", ";;"}]}], "]"}], "]"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "15"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "16"}], "}"}], ",", "All"}], "}"}]}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<y\>\"", ",", "\"\<z\>\""}], "}"}]}], ",", 
      RowBox[{"FrameStyle", "\[Rule]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
           RowBox[{"Darker", "[", "Gray", "]"}], ",", 
           RowBox[{"FontSize", "\[Rule]", "30"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"TicksStyle", "\[Rule]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
           RowBox[{"Darker", "[", "Gray", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Opacity", "[", "0.5", "]"}], "}"}]}]}], "  ", "]"}], ",", 
    RowBox[{"ListVectorPlot", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"DiscreteEField2dSlicesGaussBB", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", "Nx"}]}],
          "]"}], "]"}], "]"}], ",", 
      RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
      RowBox[{"VectorMarkers", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{"\"\<Arrow\>\"", ",", "\"\<Start\>\""}], "]"}]}], ",", 
      RowBox[{"VectorStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Blue", ",", 
         RowBox[{"Thickness", "[", "0.0075", "]"}]}], "}"}]}], ",", 
      RowBox[{"VectorScale", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Scaled", "[", "0.11", "]"}], ",", 
         RowBox[{"Scaled", "[", "1.75", "]"}], ",", "Automatic"}], "}"}]}]}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821932421677864*^9, 3.821932435029622*^9}, {
  3.821953224172195*^9, 3.821953224737111*^9}, {3.822451954127865*^9, 
  3.8224519993474493`*^9}},
 CellLabel->
  "In[377]:=",ExpressionUUID->"09f572ae-15f7-4bee-b0c1-3a1a50ac464b"],

Cell[BoxData[
 RowBox[{"\"\<2.Now solve the same through Gauss' law instead with naive \
central finite differences, given the boundary conditions from the above \
solution.\>\"", ";"}]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.8206428939880466`*^9, 3.820642980224801*^9}, {
   3.8206448236770077`*^9, 3.820644868803504*^9}, {3.820648007452277*^9, 
   3.820648009226388*^9}, {3.821249138673965*^9, 3.821249153196928*^9}, {
   3.821249233719431*^9, 3.821249263435706*^9}, {3.821249510531414*^9, 
   3.8212495113255873`*^9}, {3.821250203347271*^9, 3.821250233361156*^9}, {
   3.821262922062049*^9, 3.821262940854086*^9}, {3.8212649624612083`*^9, 
   3.8212649757030354`*^9}, {3.8212660100863733`*^9, 
   3.8212660123141937`*^9}, {3.8217598363838863`*^9, 3.821759836540127*^9}, {
   3.8224541323305607`*^9, 3.8224541372969418`*^9}},
 FontSize->24,
 Background->RGBColor[0.87, 0.94, 1],
 CellLabel->
  "In[378]:=",ExpressionUUID->"56642044-3c21-4d2d-a4c7-43c20bfdbfa0"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Defining the degrees of freedom to solve for: electric fields in x,y \
and z direction\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}, {
   3.82064829047336*^9, 3.820648315004974*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[379]:=",ExpressionUUID->"6ce838ad-d3c1-44bd-9c5b-92c3acf7a3d8"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"ExBC", ",", "EyBC", ",", "EzBC"}], "]"}]], "Input",
 CellChangeTimes->{{3.821264986578944*^9, 3.821264995156392*^9}, {
  3.821266020933736*^9, 3.821266021827898*^9}},
 CellLabel->
  "In[380]:=",ExpressionUUID->"06855208-fb24-4664-82a4-929a46cfc55d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"varsExBC", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ExBC", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", 
           RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", "Nx"}], 
        "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8192814236964273`*^9, 3.819281529076988*^9}, 
   3.819282161312039*^9, {3.819713916191221*^9, 3.819713968268935*^9}, {
   3.819714009248756*^9, 3.819714012228104*^9}, {3.819714056626445*^9, 
   3.819714124246956*^9}, 3.819724263614711*^9, 3.8197257045979567`*^9, {
   3.81972640075322*^9, 3.819726403460581*^9}, 3.8201383309377832`*^9, 
   3.820138454334532*^9, {3.8212613626552343`*^9, 3.8212613719360867`*^9}, {
   3.821264110465469*^9, 3.821264117208828*^9}, {3.821266021995143*^9, 
   3.821266022206522*^9}},
 CellLabel->
  "In[381]:=",ExpressionUUID->"7a98a860-955e-4212-8749-eb2bbd409a5b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"varsEyBC", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"EyBC", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", 
           RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", "Nx"}], 
        "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.819726408863635*^9, 3.819726410188684*^9}, 
   3.8201383328522*^9, 3.82013845529006*^9, {3.821261364694846*^9, 
   3.821261373160981*^9}, {3.821264112589052*^9, 3.82126411881013*^9}, {
   3.821266022524674*^9, 3.8212660227098713`*^9}},
 CellLabel->
  "In[382]:=",ExpressionUUID->"39ad364b-04e3-412e-9992-47e0becac0b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"varsEzBC", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"EzBC", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", 
           RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", "Nx"}], 
        "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8197264122984467`*^9, 3.819726413584148*^9}, 
   3.820138334342329*^9, 3.820138456192069*^9, {3.821261368681595*^9, 
   3.821261375003296*^9}, {3.821264114127844*^9, 3.821264120367185*^9}, {
   3.821266022877225*^9, 3.821266023044536*^9}},
 CellLabel->
  "In[383]:=",ExpressionUUID->"acec94d2-fdd3-40bc-aafe-4c6a9d618f87"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Defining the naive backward finite difference operator for a boundary \
value problem with Dirichlet boundary values\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}, {
   3.82064829047336*^9, 3.820648353142334*^9}, {3.820651565833955*^9, 
   3.820651618024852*^9}, {3.820756480443872*^9, 3.820756491399127*^9}, {
   3.821261579523896*^9, 3.821261625597617*^9}, {3.821262990397015*^9, 
   3.821263003770424*^9}, {3.821264681087514*^9, 3.821264682187738*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[384]:=",ExpressionUUID->"1365cedb-f53e-45bb-a0ce-4cccd1d4c2b6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DerXBCList", "=", 
   RowBox[{"<|", "|>"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"x", "=", "0"}], ",", 
    RowBox[{"x", "<", "Nx"}], ",", 
    RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"y", "=", "0"}], ",", 
       RowBox[{"y", "<", "Nx"}], ",", 
       RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"z", "=", "0"}], ",", 
          RowBox[{"z", "<", "Nx"}], ",", 
          RowBox[{"z", "++"}], ",", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", " ", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Count", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", "0"}], "]"}],
                ">", "0"}], "||", 
              RowBox[{
               RowBox[{"Count", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                 RowBox[{"Nx", "-", "1"}]}], "]"}], ">", "0"}]}], ",", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"AssociateTo", "[", 
              RowBox[{"DerXBCList", ",", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                   RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                  RowBox[{
                   RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                   RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
                "\[Rule]", "0"}]}], "]"}], ",", "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"AssociateTo", "[", 
               RowBox[{"DerXBCList", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "+", "1"}], ")"}], "*", "Nx", "*", "Nx"}], 
                    "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
                 "\[Rule]", 
                 RowBox[{"1", "/", 
                  RowBox[{"(", 
                   RowBox[{"2", "a"}], ")"}]}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"AssociateTo", "[", 
               RowBox[{"DerXBCList", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "-", "1"}], ")"}], "*", "Nx", "*", "Nx"}], 
                    "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
                 "\[Rule]", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"2", "a"}], ")"}]}]}]}], "]"}], ";"}]}], 
            "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.820841896873651*^9, 3.82084189859039*^9}, {
   3.820841942545753*^9, 3.8208422144228897`*^9}, {3.8208422507234173`*^9, 
   3.820842256624414*^9}, {3.820842514685886*^9, 3.8208425170507507`*^9}, {
   3.8208426559577837`*^9, 3.820842666779101*^9}, {3.821249318428213*^9, 
   3.8212494225063*^9}, {3.821251463892191*^9, 3.82125146596495*^9}, {
   3.821251605753046*^9, 3.8212516936318283`*^9}, {3.821251757105439*^9, 
   3.8212518408936253`*^9}, {3.821251971666216*^9, 3.821252098679138*^9}, {
   3.821252193933302*^9, 3.821252194890959*^9}, {3.821259645634482*^9, 
   3.821259657593431*^9}, {3.82125971610702*^9, 3.821259794408594*^9}, {
   3.821260025940442*^9, 3.8212600561530943`*^9}, {3.821260092891508*^9, 
   3.8212601027367*^9}, {3.821260218781513*^9, 3.821260242318458*^9}, {
   3.82126027886267*^9, 3.8212603052745647`*^9}, {3.821260336219336*^9, 
   3.821260354509231*^9}, {3.821260478080861*^9, 3.8212604815932617`*^9}, {
   3.8212650138125362`*^9, 3.821265058116623*^9}, 3.821265119501068*^9, {
   3.821265957622706*^9, 3.821265957796419*^9}, {3.8212660242289658`*^9, 
   3.821266050832738*^9}, {3.821266174567638*^9, 3.821266179550695*^9}},
 CellLabel->
  "In[385]:=",ExpressionUUID->"c77cac3b-b453-4915-ba7d-33edf3e13b54"],

Cell[BoxData[
 RowBox[{"DerXBC", "=", 
  RowBox[{"SparseArray", "[", 
   RowBox[{"Normal", "[", "DerXBCList", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821265071101809*^9, 3.821265073599393*^9}, {
  3.821266026361732*^9, 3.821266026564542*^9}},
 CellLabel->
  "In[387]:=",ExpressionUUID->"1508f090-97b6-4cf8-b781-4e807c3bfb42"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DerYBCList", "=", 
   RowBox[{"<|", "|>"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"x", "=", "0"}], ",", 
    RowBox[{"x", "<", "Nx"}], ",", 
    RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"y", "=", "0"}], ",", 
       RowBox[{"y", "<", "Nx"}], ",", 
       RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"z", "=", "0"}], ",", 
          RowBox[{"z", "<", "Nx"}], ",", 
          RowBox[{"z", "++"}], ",", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", " ", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Count", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", "0"}], "]"}],
                ">", "0"}], "||", 
              RowBox[{
               RowBox[{"Count", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                 RowBox[{"Nx", "-", "1"}]}], "]"}], ">", "0"}]}], ",", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"AssociateTo", "[", 
              RowBox[{"DerYBCList", ",", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                   RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                  RowBox[{
                   RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                   RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
                "\[Rule]", "0"}]}], "]"}], ",", "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"AssociateTo", "[", 
               RowBox[{"DerYBCList", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"y", "+", "1"}], ")"}], "*", "Nx"}], "+", "z", 
                    "+", "1"}]}], "}"}], "\[Rule]", 
                 RowBox[{"1", "/", 
                  RowBox[{"(", 
                   RowBox[{"2", "a"}], ")"}]}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"AssociateTo", "[", 
               RowBox[{"DerYBCList", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"y", "-", "1"}], ")"}], "*", "Nx"}], "+", "z", 
                    "+", "1"}]}], "}"}], "\[Rule]", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"2", "a"}], ")"}]}]}]}], "]"}], ";"}]}], 
            "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAGIQ/fmLdOna8jeOVU+CwPT5sotVIDqg4+wcEG2jFr4Q
RBv/Fl4Eoo9/Cj0Eog/MXwimtZb9uwyiU99FXAXRbzafTSmpeOM4x/hCIYi+
0vOnoBRI339gVwiiv0jsaALRH8y39ILoQ/GLp4LoKTNkFoDoJYGlG0B0w+7Q
AyB6zl3bMyB6T1MMmF7ruyW/Ekgn/zUqBNFbc5orQLSJsG8TiJaSsJsPotWe
sSwG0Tbtc5aDaJ7J11eAaA2myO0g+ryB1y4Q/W/W7X1gdSc1DoHosyzsx0D0
fO+AEyA6a9qh6yCa4Y/RDRDtw7CLrwZIizzfKA2izU2FFEF0pc8LMB11/UcL
iF5wVroVRN90iOgF0R7fs8B0y2XlhSCabU/qIhANADZIzfY=
  "],
 CellLabel->
  "In[388]:=",ExpressionUUID->"e833fe8d-b412-41eb-954c-232d1371dbb0"],

Cell[BoxData[
 RowBox[{"DerYBC", "=", 
  RowBox[{"SparseArray", "[", 
   RowBox[{"Normal", "[", "DerYBCList", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821265121061514*^9, 3.82126512508794*^9}, {
  3.821266027508831*^9, 3.821266027661878*^9}},
 CellLabel->
  "In[390]:=",ExpressionUUID->"219f0549-bde0-42cb-91f2-8490267323c4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DerZBCList", "=", 
   RowBox[{"<|", "|>"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"x", "=", "0"}], ",", 
    RowBox[{"x", "<", "Nx"}], ",", 
    RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"y", "=", "0"}], ",", 
       RowBox[{"y", "<", "Nx"}], ",", 
       RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"z", "=", "0"}], ",", 
          RowBox[{"z", "<", "Nx"}], ",", 
          RowBox[{"z", "++"}], ",", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", " ", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Count", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", "0"}], "]"}],
                ">", "0"}], "||", 
              RowBox[{
               RowBox[{"Count", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                 RowBox[{"Nx", "-", "1"}]}], "]"}], ">", "0"}]}], ",", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"AssociateTo", "[", 
              RowBox[{"DerZBCList", ",", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                   RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                  RowBox[{
                   RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                   RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
                "\[Rule]", "0"}]}], "]"}], ",", "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"AssociateTo", "[", 
               RowBox[{"DerZBCList", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", 
                    RowBox[{"(", 
                    RowBox[{"z", "+", "1"}], ")"}], "+", "1"}]}], "}"}], 
                 "\[Rule]", 
                 RowBox[{"1", "/", 
                  RowBox[{"(", 
                   RowBox[{"2", "a"}], ")"}]}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"AssociateTo", "[", 
               RowBox[{"DerZBCList", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", 
                    RowBox[{"(", 
                    RowBox[{"z", "-", "1"}], ")"}], "+", "1"}]}], "}"}], 
                 "\[Rule]", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"2", "a"}], ")"}]}]}]}], "]"}], ";"}]}], 
            "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBGIQ/fmLdOna8jeOVU+CwPT5sotVIDqg4+wcEG2jFr4Q
RBv/Fl4Eoo9/Cj0Eog/MXwimtZb9uwyiU99FXAXRbzafTSmpeOM4x/hCIYi+
0vOnoBRI339gVwiiv0jsaALRH8y39ILoQ/GLp4LoKTNkFoDoJYGlG0B0w+7Q
AyB6zl3bMyB6T1MMmF7ruyW/Ekgn/zUqBNFbc5orQLSJsG8TiJaSsJsPotWe
sSwG0Tbtc5aDaJ7J11eAaA2myO0g+ryB1y4Q/W/W7X1gdSc1DoHosyzsx0D0
fO+AEyA6a9qh6yCa4Y/RDRDtw7CLrwZI11yZKQ+iN30UUQHR68ItwPRunqBW
EJ3+OB5M5/NX9YJoxfROMO3BILMYRIsYfwbTfPcerQDRCudSVoJoADSG1Ls=

  "],
 CellLabel->
  "In[391]:=",ExpressionUUID->"b49b4240-2186-44a5-b4c3-ab7f803f2e53"],

Cell[BoxData[
 RowBox[{"DerZBC", "=", 
  RowBox[{"SparseArray", "[", 
   RowBox[{"Normal", "[", "DerZBCList", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821265121061514*^9, 3.821265145179719*^9}, {
  3.821266028443323*^9, 3.821266028610805*^9}},
 CellLabel->
  "In[393]:=",ExpressionUUID->"b12fbd79-b444-4407-b1e1-845136db4514"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Define the RHS of Gauss's law including possible charges and the \
boundary conditions, we take over from the solution of the Poisson equation. \
(no charges in the interior, finite values of the field on the boundary)\>\"",
    ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}, {
   3.82064829047336*^9, 3.82064836240062*^9}, {3.8206518631736383`*^9, 
   3.820651882655715*^9}, {3.820658224460897*^9, 3.8206582280320053`*^9}, {
   3.820721194972314*^9, 3.820721241804978*^9}, {3.821260569391802*^9, 
   3.821260602586689*^9}, {3.821264039447989*^9, 3.8212640637391148`*^9}, {
   3.8212652237203493`*^9, 3.821265274588785*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[394]:=",ExpressionUUID->"436e251d-8f8b-44cc-af82-970c35e569df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RHSGaussCharges", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8212607033364143`*^9, 3.821260936957224*^9}, {
  3.821264011127975*^9, 3.821264011691866*^9}, {3.821264066401062*^9, 
  3.821264066887032*^9}, {3.8212652917180443`*^9, 3.82126529375965*^9}, {
  3.8212653364669437`*^9, 3.821265350927964*^9}},
 CellLabel->
  "In[395]:=",ExpressionUUID->"0151552c-1e51-4481-8522-1c25ef4b8ab4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BoundaryPositions", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Position", "[", " ", 
     RowBox[{"DiscreteEFieldFromPoissonSolC", ",", 
      RowBox[{"Alternatives", "@@", 
       RowBox[{"Select", "[", " ", 
        RowBox[{"DiscreteEFieldFromPoissonSolC", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "0"}], "]"}], ">", "0"}], 
           "||", 
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"Nx", "-", "1"}]}], "]"}], ">", "0"}]}], "&"}]}], 
        "]"}]}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.82126482005855*^9, 3.821264888988572*^9}, 
   3.821264921712166*^9, {3.8212655071379347`*^9, 3.821265512002513*^9}},
 CellLabel->
  "In[396]:=",ExpressionUUID->"dcfba331-57d6-47fa-9f28-293b524587c0"],

Cell[BoxData[
 RowBox[{"Length", "[", "BoundaryPositions", "]"}]], "Input",
 CellChangeTimes->{{3.8212657005869503`*^9, 3.821265703459805*^9}},
 CellLabel->
  "In[397]:=",ExpressionUUID->"8af05903-e924-424e-827e-750efe1df538"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"BndEqn", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"BndReplList", "=", 
     RowBox[{"<|", "|>"}]}], ";", 
    RowBox[{"k", "=", "1"}]}], ",", 
   RowBox[{"k", "\[LessEqual]", 
    RowBox[{"Length", "[", "BoundaryPositions", "]"}]}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CurBndPos", "=", 
     RowBox[{"BoundaryPositions", "[", 
      RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"CurBndFld", "=", 
     RowBox[{
      RowBox[{"DiscreteEFieldFromPoissonSolC", "[", 
       RowBox[{"[", "CurBndPos", "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"AssociateTo", "[", 
     RowBox[{"BndReplList", ",", 
      RowBox[{
       RowBox[{"varsExBC", "[", 
        RowBox[{"[", "CurBndPos", "]"}], "]"}], " ", "\[Rule]", " ", 
       RowBox[{"CurBndFld", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"AssociateTo", "[", 
     RowBox[{"BndReplList", ",", 
      RowBox[{
       RowBox[{"varsEyBC", "[", 
        RowBox[{"[", "CurBndPos", "]"}], "]"}], " ", "\[Rule]", " ", 
       RowBox[{"CurBndFld", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"AssociateTo", "[", 
     RowBox[{"BndReplList", ",", 
      RowBox[{
       RowBox[{"varsEzBC", "[", 
        RowBox[{"[", "CurBndPos", "]"}], "]"}], " ", "\[Rule]", " ", 
       RowBox[{"CurBndFld", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}]}], "]"}], ";", "\[IndentingNewLine]",
     "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"BndEqn", ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"varsExBC", "[", 
           RowBox[{"[", "CurBndPos", "]"}], "]"}], " ", "-", " ", 
          RowBox[{"CurBndFld", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "^", "2"}], "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"varsEyBC", "[", 
           RowBox[{"[", "CurBndPos", "]"}], "]"}], " ", "-", " ", 
          RowBox[{"CurBndFld", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "^", "2"}], "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"varsEzBC", "[", 
           RowBox[{"[", "CurBndPos", "]"}], "]"}], " ", "-", " ", 
          RowBox[{"CurBndFld", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ")"}], "^", "2"}]}]}], "]"}]}]}],
   "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.821265496676214*^9, 3.821265710548903*^9}, {
  3.8212660287903357`*^9, 3.821266029119597*^9}, {3.821266218707844*^9, 
  3.821266218839305*^9}, {3.8212665812869263`*^9, 3.821266645981434*^9}, {
  3.8214126994115868`*^9, 3.8214127072322903`*^9}},
 CellLabel->
  "In[398]:=",ExpressionUUID->"6b50490d-f5bf-4b4e-bf0f-bd3ccbb6b7a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EqnsGaussBC", "=", 
   RowBox[{
    RowBox[{"Mean", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"DerXBC", ".", "varsExBC"}], "+", 
        RowBox[{"DerYBC", ".", "varsEyBC"}], "+", 
        RowBox[{"DerZBC", ".", "varsEzBC"}], "-", "RHSGaussCharges"}], ")"}], 
      "^", "2"}], "]"}], "/.", 
    RowBox[{"Dispatch", "[", 
     RowBox[{"Normal", "[", "BndReplList", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.8192817090432577`*^9, {3.819282395884904*^9, 3.81928240890034*^9}, 
   3.819282806849036*^9, {3.819282931751425*^9, 3.819282941335341*^9}, {
   3.819283016145076*^9, 3.8192830176112757`*^9}, 3.8192830605068913`*^9, 
   3.819283757828486*^9, {3.819726707931903*^9, 3.8197267137295113`*^9}, {
   3.8206486421663723`*^9, 3.8206486620681877`*^9}, {3.8206518993250027`*^9, 
   3.820651910351116*^9}, {3.820721286398035*^9, 3.820721305836403*^9}, {
   3.821249519323021*^9, 3.821249540481741*^9}, {3.82126099683352*^9, 
   3.821261007107439*^9}, {3.821261041515883*^9, 3.8212610420909348`*^9}, {
   3.821265382597041*^9, 3.8212654373056507`*^9}, {3.821265723806696*^9, 
   3.821265781615842*^9}, {3.821266032486046*^9, 3.821266034039483*^9}},
 CellLabel->
  "In[399]:=",ExpressionUUID->"12d43149-cbab-4632-8a07-ea00cd3e637c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SolutionEFieldGaussBC", "=", 
   RowBox[{
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"EqnsGaussBC", "+", 
       RowBox[{"Mean", "[", "BndEqn", "]"}]}], ",", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{"varsExBC", ",", "varsEyBC", ",", "varsEzBC"}], "]"}], ",", 
         "0"}], "}"}], "]"}], ",", 
      RowBox[{"MaxIterations", "\[Rule]", "1000"}]}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.82126582251956*^9, 3.821265838256341*^9}, {
  3.8212660342684937`*^9, 3.821266035648786*^9}, {3.821266665142137*^9, 
  3.8212666741705837`*^9}},
 CellLabel->
  "In[400]:=",ExpressionUUID->"b87c1765-52fc-4987-9d45-7f157a8c9e6b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiscreteEFieldGaussBC", "=", 
   RowBox[{
    RowBox[{"MapThread", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#1", ",", 
         RowBox[{"{", 
          RowBox[{"#2", ",", "#3", ",", "#4"}], "}"}]}], "}"}], "&"}], ",", 
      RowBox[{"{", 
       RowBox[{"coord", ",", "varsExBC", ",", "varsEyBC", ",", "varsEzBC"}], 
       "}"}]}], "]"}], "/.", 
    RowBox[{"Dispatch", "[", "SolutionEFieldGaussBC", "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.81928336321871*^9, 3.8192833739648952`*^9}, {
  3.819283560248817*^9, 3.819283584369244*^9}, {3.819283653464366*^9, 
  3.819283725847721*^9}, {3.819283760461567*^9, 3.819283760933649*^9}, {
  3.819287908435766*^9, 3.819287908738737*^9}, {3.8197267192192507`*^9, 
  3.819726725177636*^9}, {3.819726905701826*^9, 3.819726911279809*^9}, {
  3.819726963340328*^9, 3.819726963528493*^9}, {3.8197274668592*^9, 
  3.819727476044385*^9}, {3.8202329153255987`*^9, 3.820232919154896*^9}, {
  3.8206487038051977`*^9, 3.820648725296528*^9}, {3.8206519206143017`*^9, 
  3.8206519269840517`*^9}, {3.820721338457531*^9, 3.8207213466738586`*^9}, {
  3.821264214563319*^9, 3.821264225760695*^9}, {3.8212658618245296`*^9, 
  3.8212658833912897`*^9}, {3.821266036230022*^9, 3.8212660369587812`*^9}},
 CellLabel->
  "In[401]:=",ExpressionUUID->"4099d1ec-c30b-4ebb-807d-f9f8b2d0b511"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiscreteEField2dSlicesGaussBC", "=", 
   RowBox[{
    RowBox[{"MapThread", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"#3", ",", "#4"}], "}"}]}], "}"}], "&"}], ",", 
      RowBox[{"{", 
       RowBox[{"coord", ",", "varsExBC", ",", "varsEyBC", ",", "varsEzBC"}], 
       "}"}]}], "]"}], "/.", 
    RowBox[{"Dispatch", "[", "SolutionEFieldGaussBC", "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.821264236257011*^9, 3.821264251494659*^9}, {
  3.821265863274535*^9, 3.8212658820960827`*^9}, {3.8212660374405746`*^9, 
  3.8212660388162527`*^9}},
 CellLabel->
  "In[402]:=",ExpressionUUID->"10a23d8d-7265-4547-9eb8-8d423b52cf7e"],

Cell[BoxData[
 RowBox[{"ListVectorPlot3D", "[", "DiscreteEFieldGaussBC", "]"}]], "Input",
 CellChangeTimes->{3.8212642762839327`*^9, 3.8212658975774937`*^9, 
  3.821266039341466*^9},
 CellLabel->
  "In[403]:=",ExpressionUUID->"b5ba5e32-ce41-4162-88fb-4bff94d714d2"],

Cell[BoxData[
 RowBox[{"TstBCentralNaive", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"ListDensityPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"DiscretePoissonSolC", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", "Nx"}]}],
          "]"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"2", ";;"}]}], "]"}], "]"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "15"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "16"}], "}"}], ",", "All"}], "}"}]}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<y\>\"", ",", "\"\<z\>\""}], "}"}]}], ",", 
      RowBox[{"FrameStyle", "\[Rule]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
           RowBox[{"Darker", "[", "Gray", "]"}], ",", 
           RowBox[{"FontSize", "\[Rule]", "30"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"TicksStyle", "\[Rule]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
           RowBox[{"Darker", "[", "Gray", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Opacity", "[", "0.5", "]"}], "}"}]}]}], "  ", "]"}], ",", 
    RowBox[{"ListVectorPlot", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"DiscreteEField2dSlicesGaussBC", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", "Nx"}]}],
          "]"}], "]"}], "]"}], ",", 
      RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
      RowBox[{"VectorMarkers", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{"\"\<Arrow\>\"", ",", "\"\<Start\>\""}], "]"}]}], ",", 
      RowBox[{"VectorStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Darker", "[", 
          RowBox[{"Darker", "[", "Green", "]"}], "]"}], ",", 
         RowBox[{"Thickness", "[", "0.0075", "]"}]}], "}"}]}], ",", 
      RowBox[{"VectorScale", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Scaled", "[", "0.11", "]"}], ",", 
         RowBox[{"Scaled", "[", "1.75", "]"}], ",", "Automatic"}], "}"}]}]}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821932421677864*^9, 3.821932435029622*^9}, {
  3.821932515394116*^9, 3.821932522385388*^9}, {3.821932579141466*^9, 
  3.821932585559547*^9}, {3.821953296234652*^9, 3.821953307563117*^9}, {
  3.822452104694964*^9, 3.822452131631621*^9}},
 CellLabel->
  "In[404]:=",ExpressionUUID->"2262ef19-0a5c-4524-b085-e880cb876255"],

Cell[BoxData[
 RowBox[{"\"\<3. Now solve the same through Gauss' law instead with the \
summation by parts definition of the finite difference operator, given the \
boundary conditions from the Poisson equation based solution.\>\"", 
  ";"}]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.8206428939880466`*^9, 3.820642980224801*^9}, {
   3.8206448236770077`*^9, 3.820644868803504*^9}, {3.820648007452277*^9, 
   3.820648009226388*^9}, {3.821249138673965*^9, 3.821249153196928*^9}, {
   3.821249233719431*^9, 3.821249263435706*^9}, {3.821249510531414*^9, 
   3.8212495113255873`*^9}, {3.821250203347271*^9, 3.821250233361156*^9}, {
   3.821262922062049*^9, 3.821262940854086*^9}, {3.8212649624612083`*^9, 
   3.8212649757030354`*^9}, {3.8212660100863733`*^9, 
   3.8212660123141937`*^9}, {3.821412275682118*^9, 3.821412294217445*^9}, {
   3.8217597952747593`*^9, 3.821759795744301*^9}, {3.821759833112776*^9, 
   3.8217598333093243`*^9}, {3.822454147188395*^9, 3.822454160414049*^9}},
 FontSize->24,
 Background->RGBColor[0.87, 0.94, 1],
 CellLabel->
  "In[405]:=",ExpressionUUID->"4a6bcce6-5c67-4845-a50e-9e910ecca910"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Defining the degrees of freedom to solve for: electric fields in x,y \
and z direction\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}, {
   3.82064829047336*^9, 3.820648315004974*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[406]:=",ExpressionUUID->"23bc9b84-f354-4803-90ce-8856cff28aa8"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"ExBSBP", ",", "EyBSBP", ",", "EzBSBP"}], "]"}]], "Input",
 CellChangeTimes->{{3.821264986578944*^9, 3.821264995156392*^9}, {
  3.821266020933736*^9, 3.821266021827898*^9}, {3.8214123179051447`*^9, 
  3.821412320481084*^9}},
 CellLabel->
  "In[407]:=",ExpressionUUID->"6172f447-9bd1-4c63-bf83-ec00b21298b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"varsExBSBP", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ExBSBP", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", 
           RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", "Nx"}], 
        "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8192814236964273`*^9, 3.819281529076988*^9}, 
   3.819282161312039*^9, {3.819713916191221*^9, 3.819713968268935*^9}, {
   3.819714009248756*^9, 3.819714012228104*^9}, {3.819714056626445*^9, 
   3.819714124246956*^9}, 3.819724263614711*^9, 3.8197257045979567`*^9, {
   3.81972640075322*^9, 3.819726403460581*^9}, 3.8201383309377832`*^9, 
   3.820138454334532*^9, {3.8212613626552343`*^9, 3.8212613719360867`*^9}, {
   3.821264110465469*^9, 3.821264117208828*^9}, {3.821266021995143*^9, 
   3.821266022206522*^9}, {3.8214123042039423`*^9, 3.82141231404218*^9}},
 CellLabel->
  "In[408]:=",ExpressionUUID->"152b64ff-3275-42e0-8d56-337440713044"],

Cell[BoxData[
 RowBox[{
  RowBox[{"varsEyBSBP", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"EyBSBP", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", 
           RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", "Nx"}], 
        "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.819726408863635*^9, 3.819726410188684*^9}, 
   3.8201383328522*^9, 3.82013845529006*^9, {3.821261364694846*^9, 
   3.821261373160981*^9}, {3.821264112589052*^9, 3.82126411881013*^9}, {
   3.821266022524674*^9, 3.8212660227098713`*^9}, {3.8214123103664703`*^9, 
   3.8214123151523457`*^9}},
 CellLabel->
  "In[409]:=",ExpressionUUID->"97325bd2-082b-4c9a-b83c-db8c89ef955e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"varsEzBSBP", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"EzBSBP", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", 
           RowBox[{"Nx", "*", "Nx"}]}], "]"}], ",", "Nx"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}], ",", "Nx"}], 
        "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], ",", "Nx"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8197264122984467`*^9, 3.819726413584148*^9}, 
   3.820138334342329*^9, 3.820138456192069*^9, {3.821261368681595*^9, 
   3.821261375003296*^9}, {3.821264114127844*^9, 3.821264120367185*^9}, {
   3.821266022877225*^9, 3.821266023044536*^9}, {3.821412312496208*^9, 
   3.821412316457322*^9}},
 CellLabel->
  "In[410]:=",ExpressionUUID->"3a4b5713-fe38-4b08-a0b0-322b0c34c472"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Defining the naive backward finite difference operator for a boundary \
value problem with Dirichlet boundary values\>\"", ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}, {
   3.82064829047336*^9, 3.820648353142334*^9}, {3.820651565833955*^9, 
   3.820651618024852*^9}, {3.820756480443872*^9, 3.820756491399127*^9}, {
   3.821261579523896*^9, 3.821261625597617*^9}, {3.821262990397015*^9, 
   3.821263003770424*^9}, {3.821264681087514*^9, 3.821264682187738*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[411]:=",ExpressionUUID->"8851a3d7-0620-464d-9849-64b5e6723a86"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DerXBSBPList", "=", 
   RowBox[{"<|", "|>"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"x", "=", "0"}], ",", 
    RowBox[{"x", "<", "Nx"}], ",", 
    RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"y", "=", "0"}], ",", 
       RowBox[{"y", "<", "Nx"}], ",", 
       RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"z", "=", "0"}], ",", 
          RowBox[{"z", "<", "Nx"}], ",", 
          RowBox[{"z", "++"}], ",", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", " ", 
            RowBox[{
             RowBox[{"x", "\[Equal]", "0"}], ",", " ", "\[IndentingNewLine]", 
             
             RowBox[{
              RowBox[{"AssociateTo", "[", 
               RowBox[{"DerXBSBPList", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "+", "1"}], ")"}], "*", "Nx", "*", "Nx"}], 
                    "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
                 "\[Rule]", 
                 RowBox[{"1", "/", "a"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"AssociateTo", "[", 
               RowBox[{"DerXBSBPList", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
                 "\[Rule]", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "a"}]}]}], "]"}], ";"}], 
             "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", " ", 
               RowBox[{
                RowBox[{"x", "\[Equal]", 
                 RowBox[{"Nx", "-", "1"}]}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"AssociateTo", "[", 
                  RowBox[{"DerXBSBPList", ",", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                    RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
                    "\[Rule]", 
                    RowBox[{"1", "/", "a"}]}]}], "]"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"AssociateTo", "[", 
                  RowBox[{"DerXBSBPList", ",", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "-", "1"}], ")"}], "*", "Nx", "*", "Nx"}], 
                    "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
                    "\[Rule]", 
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "a"}]}]}], "]"}], ";"}], 
                "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"AssociateTo", "[", 
                  RowBox[{"DerXBSBPList", ",", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "+", "1"}], ")"}], "*", "Nx", "*", "Nx"}], 
                    "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
                    "\[Rule]", 
                    RowBox[{"1", "/", 
                    RowBox[{"(", 
                    RowBox[{"2", "a"}], ")"}]}]}]}], "]"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"AssociateTo", "[", 
                  RowBox[{"DerXBSBPList", ",", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "-", "1"}], ")"}], "*", "Nx", "*", "Nx"}], 
                    "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
                    "\[Rule]", 
                    RowBox[{
                    RowBox[{"-", "1"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"2", "a"}], ")"}]}]}]}], "]"}], ";"}]}], 
               "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
            "]"}], ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
         "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.820841896873651*^9, 3.82084189859039*^9}, {
   3.820841942545753*^9, 3.8208422144228897`*^9}, {3.8208422507234173`*^9, 
   3.820842256624414*^9}, {3.820842514685886*^9, 3.8208425170507507`*^9}, {
   3.8208426559577837`*^9, 3.820842666779101*^9}, {3.821249318428213*^9, 
   3.8212494225063*^9}, {3.821251463892191*^9, 3.82125146596495*^9}, {
   3.821251605753046*^9, 3.8212516936318283`*^9}, {3.821251757105439*^9, 
   3.8212518408936253`*^9}, {3.821251971666216*^9, 3.821252098679138*^9}, {
   3.821252193933302*^9, 3.821252194890959*^9}, {3.821259645634482*^9, 
   3.821259657593431*^9}, {3.82125971610702*^9, 3.821259794408594*^9}, {
   3.821260025940442*^9, 3.8212600561530943`*^9}, {3.821260092891508*^9, 
   3.8212601027367*^9}, {3.821260218781513*^9, 3.821260242318458*^9}, {
   3.82126027886267*^9, 3.8212603052745647`*^9}, {3.821260336219336*^9, 
   3.821260354509231*^9}, {3.821260478080861*^9, 3.8212604815932617`*^9}, {
   3.8212650138125362`*^9, 3.821265058116623*^9}, 3.821265119501068*^9, {
   3.821265957622706*^9, 3.821265957796419*^9}, {3.8212660242289658`*^9, 
   3.821266050832738*^9}, {3.821266174567638*^9, 3.821266179550695*^9}, {
   3.8214124105207233`*^9, 3.8214124318249903`*^9}, {3.821412462178915*^9, 
   3.8214124977910957`*^9}, {3.821412573268754*^9, 3.8214125793241177`*^9}},
 CellLabel->
  "In[412]:=",ExpressionUUID->"2d52628f-3b22-4cfe-af9f-680a0efb07c8"],

Cell[BoxData[
 RowBox[{"DerXBSBP", "=", 
  RowBox[{"SparseArray", "[", 
   RowBox[{"Normal", "[", "DerXBSBPList", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821265071101809*^9, 3.821265073599393*^9}, {
  3.821266026361732*^9, 3.821266026564542*^9}, {3.821412580788912*^9, 
  3.8214125827745533`*^9}},
 CellLabel->
  "In[414]:=",ExpressionUUID->"f29b685e-37f9-4b93-a3e4-6ccb0baf69b2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DerYBSBPList", "=", 
   RowBox[{"<|", "|>"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"x", "=", "0"}], ",", 
    RowBox[{"x", "<", "Nx"}], ",", 
    RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"y", "=", "0"}], ",", 
       RowBox[{"y", "<", "Nx"}], ",", 
       RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"z", "=", "0"}], ",", 
          RowBox[{"z", "<", "Nx"}], ",", 
          RowBox[{"z", "++"}], ",", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", " ", 
            RowBox[{
             RowBox[{"y", "\[Equal]", "0"}], ",", " ", "\[IndentingNewLine]", 
             
             RowBox[{
              RowBox[{"AssociateTo", "[", 
               RowBox[{"DerYBSBPList", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"y", "+", "1"}], ")"}], "*", "Nx"}], "+", "z", 
                    "+", "1"}]}], "}"}], "\[Rule]", 
                 RowBox[{"1", "/", "a"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"AssociateTo", "[", 
               RowBox[{"DerYBSBPList", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
                 "\[Rule]", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "a"}]}]}], "]"}], ";"}], 
             "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", " ", 
               RowBox[{
                RowBox[{"y", "\[Equal]", 
                 RowBox[{"Nx", "-", "1"}]}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"AssociateTo", "[", 
                  RowBox[{"DerYBSBPList", ",", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                    RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
                    "\[Rule]", 
                    RowBox[{"1", "/", "a"}]}]}], "]"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"AssociateTo", "[", 
                  RowBox[{"DerYBSBPList", ",", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                    RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"y", "-", "1"}], ")"}], "*", "Nx"}], "+", "z", 
                    "+", "1"}]}], "}"}], "\[Rule]", 
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "a"}]}]}], "]"}], ";"}], 
                "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"AssociateTo", "[", 
                  RowBox[{"DerYBSBPList", ",", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                    RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"y", "+", "1"}], ")"}], "*", "Nx"}], "+", "z", 
                    "+", "1"}]}], "}"}], "\[Rule]", 
                    RowBox[{"1", "/", 
                    RowBox[{"(", 
                    RowBox[{"2", "a"}], ")"}]}]}]}], "]"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"AssociateTo", "[", 
                  RowBox[{"DerYBSBPList", ",", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                    RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"y", "-", "1"}], ")"}], "*", "Nx"}], "+", "z", 
                    "+", "1"}]}], "}"}], "\[Rule]", 
                    RowBox[{
                    RowBox[{"-", "1"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"2", "a"}], ")"}]}]}]}], "]"}], ";"}]}], 
               "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
            "]"}], ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
         "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdyk0og3EAx/GntbjIwZbWxmGptZTSRrvMspvYalbLLFHYZalZjG1JmomD
nbwkPbU34bIiE83SepKX8jQazUvLlHBY0qwoszy//+Hb5/KVDtqNVh5FUWIu
+FWUOKOTea3nxUhMTVx7oGGBpaFa1hOCyl9BGJ4VTAxMBkLExs1yGlo/zLcw
v8cOj7vyWlp55YA3i6VRJ+dTTuOARdGhF36qYn7IDERW4PJaXRBudDt34MyR
KQnpbNslTHj7iFF9zO7mHPpTOOD+yKwLtgj0XigWaQJQ9sqPQPU8vQWrljLb
UM7rPYCp5s44LK8/HpPvQs5All95CgNdhnNoW2UykCop7qCOildPcQrfdiVQ
1VojhW7dO9GS+fHBICuZg/ftZj/s+LYRfemGEKxIWMNweownPOEsZPtrYe6h
qR5ankvEfwqg3z4=
  "],
 CellLabel->
  "In[415]:=",ExpressionUUID->"1fd44e56-e9b5-4b97-86dc-fd4918d3936e"],

Cell[BoxData[
 RowBox[{"DerYBSBP", "=", 
  RowBox[{"SparseArray", "[", 
   RowBox[{"Normal", "[", "DerYBSBPList", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821265121061514*^9, 3.82126512508794*^9}, {
  3.821266027508831*^9, 3.821266027661878*^9}, {3.821412593105707*^9, 
  3.821412595443227*^9}},
 CellLabel->
  "In[417]:=",ExpressionUUID->"d6f15c93-0f7e-4dae-8eeb-3beb195bde02"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DerZBSBPList", "=", 
   RowBox[{"<|", "|>"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"x", "=", "0"}], ",", 
    RowBox[{"x", "<", "Nx"}], ",", 
    RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"y", "=", "0"}], ",", 
       RowBox[{"y", "<", "Nx"}], ",", 
       RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"z", "=", "0"}], ",", 
          RowBox[{"z", "<", "Nx"}], ",", 
          RowBox[{"z", "++"}], ",", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", " ", 
            RowBox[{
             RowBox[{"z", "\[Equal]", "0"}], ",", " ", "\[IndentingNewLine]", 
             
             RowBox[{
              RowBox[{"AssociateTo", "[", 
               RowBox[{"DerZBSBPList", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", 
                    RowBox[{"(", 
                    RowBox[{"z", "+", "1"}], ")"}], "+", "1"}]}], "}"}], 
                 "\[Rule]", 
                 RowBox[{"1", "/", "a"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"AssociateTo", "[", 
               RowBox[{"DerZBSBPList", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                   RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
                 "\[Rule]", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "a"}]}]}], "]"}], ";"}], 
             "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", " ", 
               RowBox[{
                RowBox[{"z", "\[Equal]", 
                 RowBox[{"Nx", "-", "1"}]}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"AssociateTo", "[", 
                  RowBox[{"DerZBSBPList", ",", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                    RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}]}], "}"}], 
                    "\[Rule]", 
                    RowBox[{"1", "/", "a"}]}]}], "]"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"AssociateTo", "[", 
                  RowBox[{"DerZBSBPList", ",", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                    RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", 
                    RowBox[{"(", 
                    RowBox[{"z", "-", "1"}], ")"}], "+", "1"}]}], "}"}], 
                    "\[Rule]", 
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "a"}]}]}], "]"}], ";"}], 
                "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"AssociateTo", "[", 
                  RowBox[{"DerZBSBPList", ",", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                    RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", 
                    RowBox[{"(", 
                    RowBox[{"z", "+", "1"}], ")"}], "+", "1"}]}], "}"}], 
                    "\[Rule]", 
                    RowBox[{"1", "/", 
                    RowBox[{"(", 
                    RowBox[{"2", "a"}], ")"}]}]}]}], "]"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"AssociateTo", "[", 
                  RowBox[{"DerZBSBPList", ",", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", "z", "+", "1"}], ",", 
                    RowBox[{
                    RowBox[{"x", "*", "Nx", "*", "Nx"}], "+", 
                    RowBox[{"y", "*", "Nx"}], "+", 
                    RowBox[{"(", 
                    RowBox[{"z", "-", "1"}], ")"}], "+", "1"}]}], "}"}], 
                    "\[Rule]", 
                    RowBox[{
                    RowBox[{"-", "1"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"2", "a"}], ")"}]}]}]}], "]"}], ";"}]}], 
               "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
            "]"}], ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
         "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdyjtIAgEAh/FDhBYxRCFLyYQQaQoNajDBrZdgklgQCKUIEZiQZeIQRlSQ
LT2oODAzzAYj0ihUSo7oAZlGhkH0oKJJotItk+5/w8dv+aQDNr2FRRCEiA4W
iiJHeDyvcb3rGdNjNy6om02RUCUz+qHyl78Jz38MFEz6/IwNwfIttHz23sF8
JGUedeY1pDJjh9n50oiD9vlFbYdF4ZEHfjVHvZAyBZbh0qp4A251O/bgZNyQ
hORj6xVMePoZw9qobYJ28E9hhwfDU07YxNd6YI1Q7YOyD3YAqmbIbchZzIWg
nNV3CNONHTFYXn84Zr5LOQVT7Ioz6OvUXcChFSoHiZLiHnYRMa6b1p1dk8D9
b0E93DW2MMY5+mlofTMx2ipdXii1zjG2EeIAFCgLjNyn1xCsuzbvQN4Cr+qU
NtjeUw3LkZNamCETEvgPzErlWQ==
  "],
 CellLabel->
  "In[418]:=",ExpressionUUID->"c752b659-485c-412b-afe1-de4697304b92"],

Cell[BoxData[
 RowBox[{"DerZBSBP", "=", 
  RowBox[{"SparseArray", "[", 
   RowBox[{"Normal", "[", "DerZBSBPList", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821265121061514*^9, 3.821265145179719*^9}, {
  3.821266028443323*^9, 3.821266028610805*^9}, {3.82141260741975*^9, 
  3.821412609502769*^9}},
 CellLabel->
  "In[420]:=",ExpressionUUID->"99854f7a-7424-4a65-af98-0c30295a3263"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "\"\<Define the RHS of Gauss's law including possible charges and the \
boundary conditions, we take over from the solution of the Poisson equation. \
(no charges in the interior, finite values of the field on the boundary)\>\"",
    ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.8192822402654743`*^9, 3.819282262217074*^9}, 
   3.8192828691741734`*^9, {3.820138264484984*^9, 3.820138265556246*^9}, {
   3.820642539156947*^9, 3.820642666143577*^9}, {3.8206426978424997`*^9, 
   3.820642758258649*^9}, {3.820643302299333*^9, 3.8206433595042753`*^9}, {
   3.820643499292107*^9, 3.820643523221493*^9}, {3.8206448744724293`*^9, 
   3.820644880650034*^9}, {3.820644924154213*^9, 3.820644926144096*^9}, {
   3.820644981846642*^9, 3.8206450504600153`*^9}, {3.820645089222193*^9, 
   3.820645100931027*^9}, {3.8206466488653107`*^9, 3.8206466757902803`*^9}, {
   3.820647407800952*^9, 3.820647454084125*^9}, {3.820647638916914*^9, 
   3.820647664488727*^9}, {3.820647943869711*^9, 3.8206479908253*^9}, {
   3.82064829047336*^9, 3.82064836240062*^9}, {3.8206518631736383`*^9, 
   3.820651882655715*^9}, {3.820658224460897*^9, 3.8206582280320053`*^9}, {
   3.820721194972314*^9, 3.820721241804978*^9}, {3.821260569391802*^9, 
   3.821260602586689*^9}, {3.821264039447989*^9, 3.8212640637391148`*^9}, {
   3.8212652237203493`*^9, 3.821265274588785*^9}},
 FontSize->24,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[421]:=",ExpressionUUID->"edd3daa5-7bce-42c8-94f6-37ad11b4685a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RHSGaussCharges", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Nx", "*", "Nx", "*", "Nx"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8212607033364143`*^9, 3.821260936957224*^9}, {
  3.821264011127975*^9, 3.821264011691866*^9}, {3.821264066401062*^9, 
  3.821264066887032*^9}, {3.8212652917180443`*^9, 3.82126529375965*^9}, {
  3.8212653364669437`*^9, 3.821265350927964*^9}},
 CellLabel->
  "In[422]:=",ExpressionUUID->"b0c73e30-fd52-40cf-a425-7799532fcba0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BoundaryPositions", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Position", "[", " ", 
     RowBox[{"DiscreteEFieldFromPoissonSolC", ",", 
      RowBox[{"Alternatives", "@@", 
       RowBox[{"Select", "[", " ", 
        RowBox[{"DiscreteEFieldFromPoissonSolC", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "0"}], "]"}], ">", "0"}], 
           "||", 
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"Nx", "-", "1"}]}], "]"}], ">", "0"}]}], "&"}]}], 
        "]"}]}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.82126482005855*^9, 3.821264888988572*^9}, 
   3.821264921712166*^9, {3.8212655071379347`*^9, 3.821265512002513*^9}},
 CellLabel->
  "In[423]:=",ExpressionUUID->"34bcfed4-9c86-48a9-b84d-59f75b21d726"],

Cell[BoxData[
 RowBox[{"Length", "[", "BoundaryPositions", "]"}]], "Input",
 CellChangeTimes->{{3.8212657005869503`*^9, 3.821265703459805*^9}},
 CellLabel->
  "In[424]:=",ExpressionUUID->"b971bb45-fb6b-4d79-aeff-6915c74491cb"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"BndEqn", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"BndReplList", "=", 
     RowBox[{"<|", "|>"}]}], ";", 
    RowBox[{"k", "=", "1"}]}], ",", 
   RowBox[{"k", "\[LessEqual]", 
    RowBox[{"Length", "[", "BoundaryPositions", "]"}]}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CurBndPos", "=", 
     RowBox[{"BoundaryPositions", "[", 
      RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"CurBndFld", "=", 
     RowBox[{
      RowBox[{"DiscreteEFieldFromPoissonSolC", "[", 
       RowBox[{"[", "CurBndPos", "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"AssociateTo", "[", 
     RowBox[{"BndReplList", ",", 
      RowBox[{
       RowBox[{"varsExBSBP", "[", 
        RowBox[{"[", "CurBndPos", "]"}], "]"}], " ", "\[Rule]", " ", 
       RowBox[{"CurBndFld", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"AssociateTo", "[", 
     RowBox[{"BndReplList", ",", 
      RowBox[{
       RowBox[{"varsEyBSBP", "[", 
        RowBox[{"[", "CurBndPos", "]"}], "]"}], " ", "\[Rule]", " ", 
       RowBox[{"CurBndFld", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"AssociateTo", "[", 
     RowBox[{"BndReplList", ",", 
      RowBox[{
       RowBox[{"varsEzBSBP", "[", 
        RowBox[{"[", "CurBndPos", "]"}], "]"}], " ", "\[Rule]", " ", 
       RowBox[{"CurBndFld", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}]}], "]"}], ";", "\[IndentingNewLine]",
     "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"BndEqn", ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"varsExBSBP", "[", 
           RowBox[{"[", "CurBndPos", "]"}], "]"}], " ", "-", " ", 
          RowBox[{"CurBndFld", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "^", "2"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"varsEyBSBP", "[", 
           RowBox[{"[", "CurBndPos", "]"}], "]"}], " ", "-", " ", 
          RowBox[{"CurBndFld", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "^", "2"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"varsEzBSBP", "[", 
           RowBox[{"[", "CurBndPos", "]"}], "]"}], " ", "-", " ", 
          RowBox[{"CurBndFld", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ")"}], "^", "2"}]}]}], "]"}]}]}],
   "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.821265496676214*^9, 3.821265710548903*^9}, {
  3.8212660287903357`*^9, 3.821266029119597*^9}, {3.821266218707844*^9, 
  3.821266218839305*^9}, {3.8212665812869263`*^9, 3.821266645981434*^9}, {
  3.821412682394087*^9, 3.821412690700704*^9}, {3.82141306709309*^9, 
  3.821413086205089*^9}},
 CellLabel->
  "In[425]:=",ExpressionUUID->"3b705117-9626-4517-9615-bd81ae7f09d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EqnsGaussBSBP", "=", 
   RowBox[{
    RowBox[{"Mean", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"DerXBSBP", ".", "varsExBSBP"}], "+", 
        RowBox[{"DerYBSBP", ".", "varsEyBSBP"}], "+", 
        RowBox[{"DerZBSBP", ".", "varsEzBSBP"}], "-", "RHSGaussCharges"}], 
       ")"}], "^", "2"}], "]"}], "/.", 
    RowBox[{"Dispatch", "[", 
     RowBox[{"Normal", "[", "BndReplList", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.8192817090432577`*^9, {3.819282395884904*^9, 3.81928240890034*^9}, 
   3.819282806849036*^9, {3.819282931751425*^9, 3.819282941335341*^9}, {
   3.819283016145076*^9, 3.8192830176112757`*^9}, 3.8192830605068913`*^9, 
   3.819283757828486*^9, {3.819726707931903*^9, 3.8197267137295113`*^9}, {
   3.8206486421663723`*^9, 3.8206486620681877`*^9}, {3.8206518993250027`*^9, 
   3.820651910351116*^9}, {3.820721286398035*^9, 3.820721305836403*^9}, {
   3.821249519323021*^9, 3.821249540481741*^9}, {3.82126099683352*^9, 
   3.821261007107439*^9}, {3.821261041515883*^9, 3.8212610420909348`*^9}, {
   3.821265382597041*^9, 3.8212654373056507`*^9}, {3.821265723806696*^9, 
   3.821265781615842*^9}, {3.821266032486046*^9, 3.821266034039483*^9}, {
   3.821412628195265*^9, 3.8214126410530367`*^9}, 3.821413158110052*^9},
 CellLabel->
  "In[426]:=",ExpressionUUID->"0d0856ab-e436-4ffd-a37d-c498cbceafeb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SolutionEFieldGaussBSBP", "=", 
   RowBox[{
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"EqnsGaussBSBP", "+", 
       RowBox[{"Mean", "[", "BndEqn", "]"}]}], ",", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{"varsExBSBP", ",", "varsEyBSBP", ",", "varsEzBSBP"}], "]"}],
          ",", "0"}], "}"}], "]"}], ",", 
      RowBox[{"MaxIterations", "\[Rule]", "1000"}]}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.82126582251956*^9, 3.821265838256341*^9}, {
  3.8212660342684937`*^9, 3.821266035648786*^9}, {3.821266665142137*^9, 
  3.8212666741705837`*^9}, {3.821413054165051*^9, 3.821413060859199*^9}, {
  3.821413159706687*^9, 3.8214131637492247`*^9}},
 CellLabel->
  "In[427]:=",ExpressionUUID->"1d14e7f7-0ead-4b58-b579-23aea5e5569f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiscreteEFieldGaussBSBP", "=", 
   RowBox[{
    RowBox[{"MapThread", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#1", ",", 
         RowBox[{"{", 
          RowBox[{"#2", ",", "#3", ",", "#4"}], "}"}]}], "}"}], "&"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "coord", ",", "varsExBSBP", ",", "varsEyBSBP", ",", "varsEzBSBP"}], 
       "}"}]}], "]"}], "/.", 
    RowBox[{"Dispatch", "[", "SolutionEFieldGaussBSBP", "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.81928336321871*^9, 3.8192833739648952`*^9}, {
  3.819283560248817*^9, 3.819283584369244*^9}, {3.819283653464366*^9, 
  3.819283725847721*^9}, {3.819283760461567*^9, 3.819283760933649*^9}, {
  3.819287908435766*^9, 3.819287908738737*^9}, {3.8197267192192507`*^9, 
  3.819726725177636*^9}, {3.819726905701826*^9, 3.819726911279809*^9}, {
  3.819726963340328*^9, 3.819726963528493*^9}, {3.8197274668592*^9, 
  3.819727476044385*^9}, {3.8202329153255987`*^9, 3.820232919154896*^9}, {
  3.8206487038051977`*^9, 3.820648725296528*^9}, {3.8206519206143017`*^9, 
  3.8206519269840517`*^9}, {3.820721338457531*^9, 3.8207213466738586`*^9}, {
  3.821264214563319*^9, 3.821264225760695*^9}, {3.8212658618245296`*^9, 
  3.8212658833912897`*^9}, {3.821266036230022*^9, 3.8212660369587812`*^9}, {
  3.821413103425599*^9, 3.821413108316206*^9}, {3.821413165698225*^9, 
  3.821413166872264*^9}},
 CellLabel->
  "In[428]:=",ExpressionUUID->"0e659fd3-6ae6-4bcd-a864-2ffa44a5910a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiscreteEField2dSlicesGaussBSBP", "=", 
   RowBox[{
    RowBox[{"MapThread", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"#3", ",", "#4"}], "}"}]}], "}"}], "&"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "coord", ",", "varsExBSBP", ",", "varsEyBSBP", ",", "varsEzBSBP"}], 
       "}"}]}], "]"}], "/.", 
    RowBox[{"Dispatch", "[", "SolutionEFieldGaussBSBP", "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.821264236257011*^9, 3.821264251494659*^9}, {
  3.821265863274535*^9, 3.8212658820960827`*^9}, {3.8212660374405746`*^9, 
  3.8212660388162527`*^9}, {3.821413110026122*^9, 3.821413114192026*^9}, {
  3.821413167423189*^9, 3.821413167898814*^9}},
 CellLabel->
  "In[429]:=",ExpressionUUID->"5d9db8d8-2773-419c-8a41-1105106132a9"],

Cell[BoxData[
 RowBox[{"ListVectorPlot3D", "[", "DiscreteEFieldGaussBSBP", "]"}]], "Input",
 CellChangeTimes->{3.8212642762839327`*^9, 3.8212658975774937`*^9, 
  3.821266039341466*^9, 3.8214131683911943`*^9},
 CellLabel->
  "In[430]:=",ExpressionUUID->"04c19766-30de-42b6-b197-1cf3498f427b"],

Cell[BoxData[
 RowBox[{"TstBCentralSBP", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"ListDensityPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"DiscretePoissonSolC", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", "Nx"}]}],
          "]"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"2", ";;"}]}], "]"}], "]"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "15"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "16"}], "}"}], ",", "All"}], "}"}]}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<y\>\"", ",", "\"\<z\>\""}], "}"}]}], ",", 
      RowBox[{"FrameStyle", "\[Rule]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
           RowBox[{"Darker", "[", "Gray", "]"}], ",", 
           RowBox[{"FontSize", "\[Rule]", "30"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"TicksStyle", "\[Rule]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
           RowBox[{"Darker", "[", "Gray", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Opacity", "[", "0.5", "]"}], "}"}]}]}], "  ", "]"}], ",", 
    RowBox[{"ListVectorPlot", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"DiscreteEField2dSlicesGaussBSBP", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Nx", "/", "2"}], ")"}], "Nx", "*", "Nx"}], "+", "1"}], ";;", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Nx", "/", "2"}], "+", "1"}], ")"}], "Nx", "*", "Nx"}]}],
          "]"}], "]"}], "]"}], ",", 
      RowBox[{"VectorPoints", "\[Rule]", "All"}], ",", 
      RowBox[{"VectorMarkers", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{"\"\<Arrow\>\"", ",", "\"\<Start\>\""}], "]"}]}], ",", 
      RowBox[{"VectorStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Red", ",", 
         RowBox[{"Thickness", "[", "0.0075", "]"}]}], "}"}]}], ",", 
      RowBox[{"VectorScale", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Scaled", "[", "0.11", "]"}], ",", 
         RowBox[{"Scaled", "[", "1.75", "]"}], ",", "Automatic"}], "}"}]}]}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821932421677864*^9, 3.821932435029622*^9}, {
  3.821932515394116*^9, 3.821932522385388*^9}, {3.821932579141466*^9, 
  3.821932585559547*^9}, {3.8219326588102303`*^9, 3.821932673772099*^9}, {
  3.822452145061182*^9, 3.822452178725868*^9}},
 CellLabel->
  "In[431]:=",ExpressionUUID->"459ad77d-0fee-42a3-ac4f-fbcfc1b7cc79"]
},
WindowSize->{1156, 857},
WindowMargins->{{73, Automatic}, {Automatic, 40}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 805, 16, 137, "Input",ExpressionUUID->"6141bdae-aa38-43b8-9a61-e217ffdee9e4"],
Cell[1366, 38, 916, 18, 129, "Input",ExpressionUUID->"e91e770d-8321-44d2-8837-0162be4af068"],
Cell[2285, 58, 413, 8, 30, "Input",ExpressionUUID->"89949d6c-c608-49b5-a002-1277274336dd"],
Cell[2701, 68, 241, 6, 30, "Input",ExpressionUUID->"97b3cca0-0b8a-42cf-908b-0803d5842d56"],
Cell[2945, 76, 1140, 33, 30, "Input",ExpressionUUID->"ba9ba13a-407e-45ba-9fba-801d794a5d30"],
Cell[4088, 111, 949, 16, 99, "Input",ExpressionUUID->"527849ef-1036-4068-bd12-1db745d2e4af"],
Cell[5040, 129, 1082, 20, 50, "Input",ExpressionUUID->"770958f8-32dc-4bc1-a2ea-6ce1e32ed52b"],
Cell[6125, 151, 1496, 38, 30, "Input",ExpressionUUID->"3de73f79-23f8-4798-89e6-cf87bb9ebb83"],
Cell[7624, 191, 1080, 19, 50, "Input",ExpressionUUID->"ae1103d1-a5d6-4d1e-9689-7cfc45831c36"],
Cell[8707, 212, 790, 20, 30, "Input",ExpressionUUID->"25af461f-2ed5-4d7c-8cde-e3569eb6575f"],
Cell[9500, 234, 695, 19, 30, "Input",ExpressionUUID->"70350c58-245d-4216-8a98-67f928e03c7f"],
Cell[10198, 255, 790, 20, 30, "Input",ExpressionUUID->"768c9b98-7395-4c34-9010-9d1d626b9d07"],
Cell[10991, 277, 697, 19, 30, "Input",ExpressionUUID->"60ca9bcc-2d9b-4aac-ac85-359eae45bcde"],
Cell[11691, 298, 788, 20, 30, "Input",ExpressionUUID->"48db84f0-b049-4f77-bc99-c4b2c486ca3f"],
Cell[12482, 320, 697, 19, 30, "Input",ExpressionUUID->"8e3032a0-65e6-4dcc-ba19-7022f3ca02f1"],
Cell[13182, 341, 1143, 31, 136, "Input",ExpressionUUID->"5aee3364-5bab-43a6-b52c-228065e1f3b0"],
Cell[14328, 374, 1137, 31, 136, "Input",ExpressionUUID->"97eb4889-e852-47c3-8e19-6df5fd6f5370"],
Cell[15468, 407, 2651, 69, 178, "Input",ExpressionUUID->"26df9369-8db1-4bae-82aa-32a5d6c35f03"],
Cell[18122, 478, 2688, 71, 178, "Input",ExpressionUUID->"d5f0a604-a00c-4833-b6ce-6100c62e1386"],
Cell[20813, 551, 2002, 57, 52, "Input",ExpressionUUID->"41348637-b94b-48c8-b66e-8e6d6a1344bf"],
Cell[22818, 610, 1414, 25, 98, "Input",ExpressionUUID->"e02784b1-8786-4a7c-875d-aa9bc58e5fee"],
Cell[24235, 637, 6818, 167, 472, "Input",ExpressionUUID->"b52d5ef1-5d7e-42f3-8551-28382a623b50"],
Cell[31056, 806, 214, 5, 30, "Input",ExpressionUUID->"48a51a50-a800-442b-a199-ce3d91068511"],
Cell[31273, 813, 1286, 23, 50, "Input",ExpressionUUID->"7a88ef74-7467-46fb-953f-bcaafe777593"],
Cell[32562, 838, 6918, 178, 241, "Input",ExpressionUUID->"d88c07d9-20e9-43cc-8ff8-186ea096b3ae"],
Cell[39483, 1018, 1187, 21, 50, "Input",ExpressionUUID->"4dccdc3d-c477-4e96-ae40-64898f040c20"],
Cell[40673, 1041, 847, 16, 30, "Input",ExpressionUUID->"9a3f982b-794d-4f67-9a44-71cb020d401d"],
Cell[41523, 1059, 784, 18, 30, "Input",ExpressionUUID->"67428434-f765-43c6-b579-da68525c524a"],
Cell[42310, 1079, 559, 15, 30, "Input",ExpressionUUID->"a4116fe7-003d-4d8a-9fc6-eb5a03438eb4"],
Cell[42872, 1096, 363, 7, 30, "Input",ExpressionUUID->"5b0f0f78-7b99-4769-b654-81a57d71422f"],
Cell[43238, 1105, 1233, 22, 50, "Input",ExpressionUUID->"8ba4bded-62ad-4454-82c0-d71a0bda1029"],
Cell[44474, 1129, 1082, 20, 50, "Input",ExpressionUUID->"fae91e19-cbbf-45ff-9c8f-7eb398964b48"],
Cell[45559, 1151, 1394, 36, 30, "Input",ExpressionUUID->"698930b9-d195-488f-ad04-a63d927e6199"],
Cell[46956, 1189, 1120, 33, 30, "Input",ExpressionUUID->"e526fd5c-0d4f-41c1-af45-6dd60d692377"],
Cell[48079, 1224, 1125, 33, 30, "Input",ExpressionUUID->"746cbe81-e244-4f1e-ad30-1e12a26407b3"],
Cell[49207, 1259, 1316, 23, 77, "Input",ExpressionUUID->"475b0e4b-04c4-45dd-a871-5eea532c9b16"],
Cell[50526, 1284, 5774, 137, 451, "Input",ExpressionUUID->"ea5be7c6-e479-4688-82f3-aea084381513"],
Cell[56303, 1423, 359, 7, 30, "Input",ExpressionUUID->"94fab04b-8c16-48cb-a267-a33ee18c4a20"],
Cell[56665, 1432, 5791, 137, 451, "Input",ExpressionUUID->"6d0722bb-7c8b-4905-a56e-028c251f108e"],
Cell[62459, 1571, 383, 8, 30, "Input",ExpressionUUID->"49244b4c-d32c-45b9-b530-bfc50fc569d4"],
Cell[62845, 1581, 5807, 140, 451, "Input",ExpressionUUID->"50ca258e-cc5f-4f17-bc2a-0935bb4d7468"],
Cell[68655, 1723, 429, 8, 30, "Input",ExpressionUUID->"fbd7ea08-81c4-4a18-8ef6-a1c3a9c7a03e"],
Cell[69087, 1733, 1159, 20, 50, "Input",ExpressionUUID->"d0441c4e-1f5f-491c-9f3e-556f05898009"],
Cell[70249, 1755, 981, 19, 30, "Input",ExpressionUUID->"b4d996f9-5152-4676-ab9b-3d63692735f1"],
Cell[71233, 1776, 386, 10, 30, "Input",ExpressionUUID->"6817cd2e-4256-450a-a7c9-daad6e69cef2"],
Cell[71622, 1788, 384, 10, 30, "Input",ExpressionUUID->"1072e95a-1284-415e-90a6-563c750d8214"],
Cell[72009, 1800, 1251, 25, 30, "Input",ExpressionUUID->"aa0ca2eb-61a4-4d9b-9e43-7b2291f15495"],
Cell[73263, 1827, 652, 18, 30, "Input",ExpressionUUID->"592c338b-c73a-41e9-82ae-a30458762e21"],
Cell[73918, 1847, 326, 8, 30, "Input",ExpressionUUID->"fbdeb461-e8eb-41ec-b984-7cd0d49cfd4e"],
Cell[74247, 1857, 307, 9, 30, "Input",ExpressionUUID->"8a7eeff0-d2bd-408a-9ecb-a7fc9535f634"],
Cell[74557, 1868, 3489, 91, 157, "Input",ExpressionUUID->"84856086-1f89-4de8-b00d-4d2e27b66cd8"],
Cell[78049, 1961, 1169, 19, 137, "Input",ExpressionUUID->"09d13ddc-42e1-4bef-af29-3951b6cb7bb9"],
Cell[79221, 1982, 1082, 20, 50, "Input",ExpressionUUID->"2da38de7-271b-4118-9833-7e949230f59d"],
Cell[80306, 2004, 249, 5, 30, "Input",ExpressionUUID->"bdb679b7-139c-422d-8150-5ea3204120ff"],
Cell[80558, 2011, 1444, 37, 30, "Input",ExpressionUUID->"b42ace21-e006-4a58-81dc-c118af0a24c3"],
Cell[82005, 2050, 1165, 33, 30, "Input",ExpressionUUID->"359da54f-9677-4c41-87d0-122b4021b17a"],
Cell[83173, 2085, 1171, 33, 30, "Input",ExpressionUUID->"cdb79239-908a-4be3-9677-3888724d453a"],
Cell[84347, 2120, 1458, 25, 77, "Input",ExpressionUUID->"c73c8842-e65c-4829-ad5b-29700adef06b"],
Cell[85808, 2147, 4771, 105, 346, "Input",ExpressionUUID->"ab0ed132-b01e-44e9-bff4-60ac8c319754"],
Cell[90582, 2254, 284, 6, 30, "Input",ExpressionUUID->"32af44ce-369f-461b-86e2-85556441b457"],
Cell[90869, 2262, 4044, 97, 346, "Input",ExpressionUUID->"faf127de-abff-4954-b6ef-8302cebd9bcd"],
Cell[94916, 2361, 283, 6, 30, "Input",ExpressionUUID->"9c79d78e-e3bd-4c7f-9ab4-7835f9de1211"],
Cell[95202, 2369, 4725, 104, 346, "Input",ExpressionUUID->"926f3a58-4d72-4c36-80b5-dec9c08faa21"],
Cell[99930, 2475, 284, 6, 30, "Input",ExpressionUUID->"295b5605-452c-459f-a27b-0f8d24dacc62"],
Cell[100217, 2483, 1536, 26, 77, "Input",ExpressionUUID->"e8a0343b-7bf4-4a4e-86f0-c25f0d77b2d2"],
Cell[101756, 2511, 583, 14, 30, "Input",ExpressionUUID->"9084ab1b-385d-4594-84e9-d59596ac89ca"],
Cell[102342, 2527, 1057, 27, 73, "Input",ExpressionUUID->"11098603-65f9-4139-9856-796eb32b0d6f"],
Cell[103402, 2556, 226, 4, 30, "Input",ExpressionUUID->"b3cf1d15-4ab6-4aa5-9e6b-903f6f1d6f47"],
Cell[103631, 2562, 2977, 73, 283, "Input",ExpressionUUID->"9eac64e1-b652-4132-acfe-b9aabcbf83ab"],
Cell[106611, 2637, 1261, 26, 30, "Input",ExpressionUUID->"0a45c25a-0672-4d0d-9120-bb2c338a433b"],
Cell[107875, 2665, 720, 19, 52, "Input",ExpressionUUID->"5ae7e072-bcd2-4e6b-a102-3818eda24371"],
Cell[108598, 2686, 1336, 28, 30, "Input",ExpressionUUID->"18c01507-422d-4604-a2e4-c022fa7fca93"],
Cell[109937, 2716, 794, 22, 52, "Input",ExpressionUUID->"6f555d48-8767-48a0-b434-b4fc934908d8"],
Cell[110734, 2740, 240, 4, 30, "Input",ExpressionUUID->"4a2c2881-19d2-4e13-8200-c0015f0cab4e"],
Cell[110977, 2746, 3349, 89, 157, "Input",ExpressionUUID->"09f572ae-15f7-4bee-b0c1-3a1a50ac464b"],
Cell[114329, 2837, 1180, 19, 137, "Input",ExpressionUUID->"56642044-3c21-4d2d-a4c7-43c20bfdbfa0"],
Cell[115512, 2858, 1082, 20, 50, "Input",ExpressionUUID->"6ce838ad-d3c1-44bd-9c5b-92c3acf7a3d8"],
Cell[116597, 2880, 298, 6, 30, "Input",ExpressionUUID->"06855208-fb24-4664-82a4-929a46cfc55d"],
Cell[116898, 2888, 1494, 38, 30, "Input",ExpressionUUID->"7a98a860-955e-4212-8749-eb2bbd409a5b"],
Cell[118395, 2928, 1217, 34, 30, "Input",ExpressionUUID->"39ad364b-04e3-412e-9992-47e0becac0b3"],
Cell[119615, 2964, 1221, 34, 30, "Input",ExpressionUUID->"acec94d2-fdd3-40bc-aafe-4c6a9d618f87"],
Cell[120839, 3000, 1354, 23, 77, "Input",ExpressionUUID->"1365cedb-f53e-45bb-a0ce-4cccd1d4c2b6"],
Cell[122196, 3025, 5045, 112, 346, "Input",ExpressionUUID->"c77cac3b-b453-4915-ba7d-33edf3e13b54"],
Cell[127244, 3139, 333, 7, 30, "Input",ExpressionUUID->"1508f090-97b6-4cf8-b781-4e807c3bfb42"],
Cell[127580, 3148, 4293, 103, 346, "Input",ExpressionUUID->"e833fe8d-b412-41eb-954c-232d1371dbb0"],
Cell[131876, 3253, 332, 7, 30, "Input",ExpressionUUID->"219f0549-bde0-42cb-91f2-8490267323c4"],
Cell[132211, 3262, 4300, 104, 346, "Input",ExpressionUUID->"b49b4240-2186-44a5-b4c3-ab7f803f2e53"],
Cell[136514, 3368, 333, 7, 30, "Input",ExpressionUUID->"b12fbd79-b444-4407-b1e1-845136db4514"],
Cell[136850, 3377, 1517, 26, 103, "Input",ExpressionUUID->"436e251d-8f8b-44cc-af82-970c35e569df"],
Cell[138370, 3405, 583, 14, 30, "Input",ExpressionUUID->"0151552c-1e51-4481-8522-1c25ef4b8ab4"],
Cell[138956, 3421, 1057, 27, 73, "Input",ExpressionUUID->"dcfba331-57d6-47fa-9f28-293b524587c0"],
Cell[140016, 3450, 226, 4, 30, "Input",ExpressionUUID->"8af05903-e924-424e-827e-750efe1df538"],
Cell[140245, 3456, 3033, 74, 283, "Input",ExpressionUUID->"6b50490d-f5bf-4b4e-bf0f-bd3ccbb6b7a9"],
Cell[143281, 3532, 1307, 26, 30, "Input",ExpressionUUID->"12d43149-cbab-4632-8a07-ea00cd3e637c"],
Cell[144591, 3560, 797, 20, 52, "Input",ExpressionUUID->"b87c1765-52fc-4987-9d45-7f157a8c9e6b"],
Cell[145391, 3582, 1384, 28, 30, "Input",ExpressionUUID->"4099d1ec-c30b-4ebb-807d-f9f8b2d0b511"],
Cell[146778, 3612, 847, 23, 52, "Input",ExpressionUUID->"10a23d8d-7265-4547-9eb8-8d423b52cf7e"],
Cell[147628, 3637, 265, 5, 30, "Input",ExpressionUUID->"b5ba5e32-ce41-4162-88fb-4bff94d714d2"],
Cell[147896, 3644, 3528, 92, 157, "Input",ExpressionUUID->"2262ef19-0a5c-4524-b085-e880cb876255"],
Cell[151427, 3738, 1330, 21, 175, "Input",ExpressionUUID->"4a6bcce6-5c67-4845-a50e-9e910ecca910"],
Cell[152760, 3761, 1082, 20, 50, "Input",ExpressionUUID->"23bc9b84-f354-4803-90ce-8856cff28aa8"],
Cell[153845, 3783, 355, 7, 30, "Input",ExpressionUUID->"6172f447-9bd1-4c63-bf83-ec00b21298b5"],
Cell[154203, 3792, 1545, 38, 30, "Input",ExpressionUUID->"152b64ff-3275-42e0-8d56-337440713044"],
Cell[155751, 3832, 1275, 35, 30, "Input",ExpressionUUID->"97325bd2-082b-4c9a-b83c-db8c89ef955e"],
Cell[157029, 3869, 1275, 35, 30, "Input",ExpressionUUID->"3a4b5713-fe38-4b08-a0b0-322b0c34c472"],
Cell[158307, 3906, 1354, 23, 77, "Input",ExpressionUUID->"8851a3d7-0620-464d-9849-64b5e6723a86"],
Cell[159664, 3931, 7396, 161, 451, "Input",ExpressionUUID->"2d52628f-3b22-4cfe-af9f-680a0efb07c8"],
Cell[167063, 4094, 388, 8, 30, "Input",ExpressionUUID->"f29b685e-37f9-4b93-a3e4-6ccb0baf69b2"],
Cell[167454, 4104, 6474, 149, 451, "Input",ExpressionUUID->"1fd44e56-e9b5-4b97-86dc-fd4918d3936e"],
Cell[173931, 4255, 385, 8, 30, "Input",ExpressionUUID->"d6f15c93-0f7e-4dae-8eeb-3beb195bde02"],
Cell[174319, 4265, 6483, 149, 451, "Input",ExpressionUUID->"c752b659-485c-412b-afe1-de4697304b92"],
Cell[180805, 4416, 385, 8, 30, "Input",ExpressionUUID->"99854f7a-7424-4a65-af98-0c30295a3263"],
Cell[181193, 4426, 1517, 26, 103, "Input",ExpressionUUID->"edd3daa5-7bce-42c8-94f6-37ad11b4685a"],
Cell[182713, 4454, 583, 14, 30, "Input",ExpressionUUID->"b0c73e30-fd52-40cf-a425-7799532fcba0"],
Cell[183299, 4470, 1057, 27, 73, "Input",ExpressionUUID->"34bcfed4-9c86-48a9-b84d-59f75b21d726"],
Cell[184359, 4499, 226, 4, 30, "Input",ExpressionUUID->"b971bb45-fb6b-4d79-aeff-6915c74491cb"],
Cell[184588, 4505, 3079, 75, 283, "Input",ExpressionUUID->"3b705117-9626-4517-9615-bd81ae7f09d0"],
Cell[187670, 4582, 1396, 27, 52, "Input",ExpressionUUID->"0d0856ab-e436-4ffd-a37d-c498cbceafeb"],
Cell[189069, 4611, 904, 21, 52, "Input",ExpressionUUID->"1d14e7f7-0ead-4b58-b579-23aea5e5569f"],
Cell[189976, 4634, 1500, 31, 52, "Input",ExpressionUUID->"0e659fd3-6ae6-4bcd-a864-2ffa44a5910a"],
Cell[191479, 4667, 960, 25, 52, "Input",ExpressionUUID->"5d9db8d8-2773-419c-8a41-1105106132a9"],
Cell[192442, 4694, 291, 5, 30, "Input",ExpressionUUID->"04c19766-30de-42b6-b197-1cf3498f427b"],
Cell[192736, 4701, 3447, 90, 157, "Input",ExpressionUUID->"459ad77d-0fee-42a3-ac4f-fbcfc1b7cc79"]
}
]
*)


